A Hidden Permutation Symmetry of Squared Amplitudes in ABJM Theory

We define the square amplitudes in planar Aharony-Bergman-Jafferis-Maldacena theory (ABJM), analogous to that in $\mathcal{N}{=}4$ super-Yang-Mills theory (SYM). Surprisingly, the $n$-point $L$-loop integrands with fixed $N{:=}n{+}L$ are unified in a single generating function. Similar to the SYM four-point half-BPS correlator integrand, the generating function enjoys a hidden $S_N$ permutation symmetry in the dual space, allowing us to write it as a linear combination of weight-3 planar $f$-graphs. Remarkably, through Gram identities it can also be represented as a linear combination of bipartite $f$-graphs which manifest the important property that no odd-multiplicity amplitude exists in the theory. The generating function and these properties are explicitly checked against squared amplitudes for all $n$ with $N{=}4,6,8$. By drawing analogies with SYM, we conjecture some graphical rules the generating function satisfy, and exploit them to bootstrap a unique $N{=}10$ result, which provides new results for $n{=}10$ squared tree amplitudes, as well as integrands for $(n,L){=}(4,6),(6,4)$. Our results strongly suggest the existence of a "bipartite correlator" in ABJM theory that unifies all squared amplitudes and satisfies physical constraints underlying these graphical rules.

==> anc/data4.txt <==
{{1/(x[1, 2]*x[1, 3]*x[1, 4]*x[2, 3]*x[2, 4]*x[3, 4])}, {}, {1/2}, {}, {}, 
 {}, {}, {3292626496630322437120403007450011178771374829871567338612223126145\
528647057629361392960423934224/3124391068467705963248878173885890543900867373\
735286813923707633963282426456666909164146557302049644611844966325}, {}}


==> anc/data6.txt <==
{{1/(x[1, 2]*x[1, 3]*x[1, 4]*x[2, 4]*x[2, 5]*x[3, 5]*x[3, 6]*x[4, 6]*
    x[5, 6]), x[1, 6]/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[2, 5]*x[2, 6]*
    x[3, 4]*x[3, 6]*x[4, 6]*x[5, 6]), (x[1, 6]*x[2, 4]*x[3, 5])/
   (x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[2, 3]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 6]*
    x[4, 5]*x[4, 6]*x[5, 6])}, 
 {1/(x[1, 4]*x[1, 5]*x[1, 6]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 5]*
    x[3, 6])}, {1, -1, 1/2}, {2}, {}, {}, 
 {2*bf[1] -> pf[1] - pf[2] + pf[3]/2}, 
 {-16865591083194931794018392686778892229559032542320635487749480012858486942\
67166443656486229857340939389764909944671376576904828704601503834561853423909\
0015610839105173464623431516991665519380972441278873600000/963859948057232360\
31831922379478208079176151463641280788922447196198004881149425765343103749409\
07379972472087793339573464549740897864532724619879528581405839839781708658808\
63193220852896824133939007964458814728923405173536639302877, 
  182300338530892003126126719260762926504839646308144164756572486502565589914\
23701043897073287445890202676391475002585064791094989140458702323321330165050\
9269792663915074581793727685211987581717801913548800000/108298870568228355091\
94598020166090795413050726251829302126117662494157851814542220825067837012255\
48311513717729588716119612330437962307047710098823436113015712335023444809958\
6440683740413754313921437802908030662060732286928531493, 
  490515159004179995620824152878399946386847856761481943158731436565675839876\
84083380225298391020232050178927580220849274525457906271384429612401745431534\
725677455357426688651009577090853608109410236969779200000/9638599480572323603\
18319223794782080791761514636412807889224471961980048811494257653431037494090\
73799724720877933395734645497408978645327246198795285814058398397817086588086\
3193220852896824133939007964458814728923405173536639302877}, 
 {-42822816311176601456012315285333976845736841128356844965739297416515162255\
98358337760304164445067824595086861044294918085196937122665534303586822685108\
988891829257450879038784246215052805049575846549913600000/9638599480572323603\
18319223794782080791761514636412807889224471961980048811494257653431037494090\
73799724720877933395734645497408978645327246198795285814058398397817086588086\
3193220852896824133939007964458814728923405173536639302877}}


==> anc/data8.txt <==
{{(x[1, 8]^2*x[2, 5]*x[4, 7])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*
    x[2, 6]*x[2, 7]*x[2, 8]*x[3, 4]*x[3, 8]*x[4, 5]*x[4, 8]*x[5, 7]*x[5, 8]*
    x[6, 7]*x[7, 8]), (x[1, 7]^2*x[3, 5])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*
    x[1, 6]*x[2, 3]*x[2, 7]*x[3, 4]*x[3, 7]*x[4, 7]*x[5, 6]*x[5, 7]*x[5, 8]*
    x[6, 8]*x[7, 8]), x[1, 6]/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[2, 3]*
    x[2, 6]*x[3, 4]*x[4, 6]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]*x[7, 8]), 
  (x[1, 7]*x[2, 4])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[2, 5]*x[2, 6]*x[2, 7]*
    x[3, 7]*x[3, 8]*x[4, 6]*x[4, 7]*x[4, 8]*x[5, 6]*x[7, 8]), 
  (x[1, 7]*x[1, 8]*x[2, 5])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 6]*
    x[2, 7]*x[2, 8]*x[3, 4]*x[3, 8]*x[4, 5]*x[5, 7]*x[5, 8]*x[6, 7]*x[7, 8]), 
  x[1, 6]/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[2, 3]*x[2, 6]*x[3, 6]*x[4, 5]*
    x[4, 7]*x[5, 8]*x[6, 7]*x[6, 8]*x[7, 8]), 
  1/(x[1, 2]*x[1, 3]*x[1, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 7]*x[4, 8]*x[5, 6]*
    x[5, 8]*x[6, 7]*x[7, 8]), x[1, 6]/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*
    x[2, 3]*x[2, 6]*x[3, 6]*x[4, 6]*x[4, 7]*x[5, 7]*x[5, 8]*x[6, 8]*x[7, 8]), 
  (x[1, 7]*x[2, 8])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[2, 3]*x[2, 6]*x[2, 7]*
    x[3, 7]*x[4, 5]*x[4, 8]*x[5, 8]*x[6, 7]*x[6, 8]*x[7, 8]), 
  1/(x[1, 2]*x[1, 3]*x[1, 4]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 7]*x[4, 7]*x[5, 6]*
    x[5, 8]*x[6, 8]*x[7, 8]), (x[1, 7]*x[1, 8])/(x[1, 2]*x[1, 3]*x[1, 4]*
    x[1, 5]*x[1, 6]*x[2, 3]*x[2, 7]*x[3, 7]*x[4, 7]*x[4, 8]*x[5, 6]*x[5, 8]*
    x[6, 8]*x[7, 8]), (x[1, 7]*x[2, 4])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*
    x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 8]*x[4, 7]*x[4, 8]*x[5, 6]*x[6, 7]*
    x[7, 8]), (x[1, 6]*x[2, 8]*x[3, 4])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*
    x[2, 4]*x[2, 5]*x[2, 6]*x[3, 6]*x[3, 7]*x[3, 8]*x[4, 5]*x[4, 8]*x[6, 7]*
    x[6, 8]*x[7, 8]), (x[1, 6]*x[2, 8]*x[3, 5])/(x[1, 2]*x[1, 3]*x[1, 4]*
    x[1, 5]*x[2, 3]*x[2, 6]*x[2, 7]*x[3, 7]*x[3, 8]*x[4, 5]*x[4, 8]*x[5, 6]*
    x[5, 8]*x[6, 7]*x[6, 8]), (x[1, 8]*x[2, 5]*x[3, 6])/
   (x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[2, 3]*x[2, 6]*x[2, 7]*x[3, 7]*x[3, 8]*
    x[4, 5]*x[4, 8]*x[5, 6]*x[5, 8]*x[6, 7]*x[6, 8]), 
  (x[1, 7]^2*x[2, 3]*x[4, 5])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*
    x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 7]*x[3, 8]*x[4, 7]*x[4, 8]*x[5, 6]*
    x[5, 7]*x[7, 8]), (x[1, 8]*x[3, 4])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*
    x[2, 4]*x[2, 5]*x[3, 6]*x[3, 7]*x[3, 8]*x[4, 5]*x[4, 8]*x[6, 7]*x[6, 8]*
    x[7, 8]), (x[1, 6]*x[3, 7])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[2, 3]*
    x[2, 6]*x[3, 4]*x[3, 6]*x[4, 7]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]*x[7, 8]), 
  (x[1, 7]*x[1, 8]*x[2, 4])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 6]*
    x[2, 7]*x[2, 8]*x[3, 4]*x[3, 8]*x[4, 5]*x[4, 8]*x[5, 7]*x[6, 7]*x[7, 8]), 
  (x[1, 7]*x[2, 4])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[2, 5]*x[2, 6]*x[2, 7]*
    x[3, 4]*x[3, 7]*x[4, 7]*x[4, 8]*x[5, 8]*x[6, 7]*x[6, 8]), 
  (x[1, 7]*x[2, 8])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[2, 5]*x[2, 6]*x[2, 7]*
    x[3, 4]*x[3, 7]*x[4, 8]*x[5, 8]*x[6, 7]*x[6, 8]*x[7, 8]), 
  (x[1, 8]^2*x[2, 5])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 6]*
    x[2, 7]*x[2, 8]*x[3, 4]*x[3, 8]*x[4, 8]*x[5, 6]*x[5, 7]*x[5, 8]*x[7, 8]), 
  (x[1, 7]^2*x[3, 4])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*
    x[2, 6]*x[3, 7]*x[3, 8]*x[4, 5]*x[4, 7]*x[4, 8]*x[5, 7]*x[6, 7]*x[7, 8]), 
  (x[1, 7]^2*x[2, 4])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*
    x[2, 6]*x[2, 7]*x[3, 8]*x[4, 5]*x[4, 7]*x[4, 8]*x[5, 7]*x[6, 7]*x[7, 8]), 
  x[1, 7]/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 7]*
    x[4, 5]*x[5, 8]*x[6, 7]*x[6, 8]*x[7, 8]), 
  x[1, 6]/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[2, 5]*x[2, 6]*x[3, 6]*x[3, 7]*
    x[4, 7]*x[4, 8]*x[5, 8]*x[6, 7]*x[6, 8]), 
  x[1, 7]/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[2, 6]*x[2, 7]*x[3, 7]*x[3, 8]*
    x[4, 5]*x[4, 8]*x[5, 6]*x[6, 7]*x[7, 8]), (x[1, 8]^3*x[4, 6]*x[5, 7])/
   (x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 7]*x[2, 8]*x[3, 4]*
    x[3, 8]*x[4, 5]*x[4, 8]*x[5, 6]*x[5, 8]*x[6, 7]*x[6, 8]*x[7, 8]), 
  x[1, 8]^2/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 7]*x[2, 8]*x[3, 4]*
    x[3, 8]*x[4, 8]*x[5, 6]*x[5, 8]*x[6, 7]*x[7, 8]), 
  x[1, 8]^3/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 7]*x[2, 8]*
    x[3, 4]*x[3, 8]*x[4, 8]*x[5, 6]*x[5, 8]*x[6, 8]*x[7, 8]), 
  x[1, 8]^2/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 7]*x[2, 8]*x[3, 4]*
    x[3, 8]*x[4, 5]*x[5, 8]*x[6, 7]*x[6, 8]*x[7, 8]), 
  (x[1, 8]^3*x[4, 7])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*
    x[2, 7]*x[2, 8]*x[3, 4]*x[3, 8]*x[4, 5]*x[4, 8]*x[5, 8]*x[6, 7]*x[6, 8]*
    x[7, 8]), (x[1, 8]^3*x[2, 4]*x[3, 6]*x[5, 7])/
   (x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[1, 7]*x[2, 3]*x[2, 7]*x[2, 8]*
    x[3, 4]*x[3, 8]*x[4, 5]*x[4, 8]*x[5, 6]*x[5, 8]*x[6, 7]*x[6, 8]*x[7, 8]), 
  (x[1, 8]^3*x[2, 5]*x[3, 6]*x[4, 7])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*
    x[1, 6]*x[1, 7]*x[2, 3]*x[2, 7]*x[2, 8]*x[3, 4]*x[3, 8]*x[4, 5]*x[4, 8]*
    x[5, 6]*x[5, 8]*x[6, 7]*x[6, 8]*x[7, 8]), (x[1, 7]^2*x[2, 4]*x[5, 6])/
   (x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 6]*x[2, 7]*x[3, 4]*
    x[4, 5]*x[4, 7]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]*x[7, 8]), 
  (x[1, 7]^2*x[2, 5]*x[4, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*
    x[2, 3]*x[2, 6]*x[2, 7]*x[3, 4]*x[4, 5]*x[4, 7]*x[5, 7]*x[5, 8]*x[6, 7]*
    x[6, 8]*x[7, 8]), (x[1, 7]^2*x[3, 5]*x[4, 6])/
   (x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 6]*x[3, 4]*x[3, 7]*
    x[4, 5]*x[4, 7]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]*x[7, 8]), 
  (x[1, 7]^2*x[2, 5]*x[3, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*
    x[2, 3]*x[2, 6]*x[2, 7]*x[3, 7]*x[3, 8]*x[4, 5]*x[4, 8]*x[5, 6]*x[5, 7]*
    x[6, 7]*x[7, 8]), (x[1, 6]*x[4, 7])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*
    x[2, 6]*x[2, 7]*x[3, 4]*x[3, 7]*x[4, 5]*x[4, 8]*x[5, 6]*x[6, 7]*x[6, 8]*
    x[7, 8]), 1/(x[1, 2]*x[1, 3]*x[1, 4]*x[2, 5]*x[2, 6]*x[3, 6]*x[3, 7]*
    x[4, 5]*x[4, 7]*x[5, 8]*x[6, 8]*x[7, 8]), (x[1, 7]^2*x[3, 5]^2)/
   (x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*x[2, 3]*x[2, 7]*x[3, 4]*x[3, 7]*
    x[3, 8]*x[4, 5]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]*x[7, 8]), 
  (x[1, 7]^2*x[2, 4]*x[4, 6]*x[5, 8])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*
    x[1, 6]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 4]*x[3, 8]*x[4, 5]*x[4, 7]*x[4, 8]*
    x[5, 6]*x[5, 7]*x[6, 7]*x[7, 8]), (x[1, 6]*x[2, 4]*x[3, 7]*x[5, 6])/
   (x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[2, 3]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 6]*
    x[4, 6]*x[4, 7]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]*x[7, 8]), 
  (x[1, 6]*x[3, 7]*x[4, 5])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[2, 3]*x[2, 5]*
    x[3, 4]*x[3, 6]*x[4, 6]*x[4, 7]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]*x[7, 8]), 
  (x[1, 6]*x[2, 4]*x[3, 5])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[2, 3]*x[2, 5]*
    x[2, 6]*x[3, 4]*x[3, 6]*x[4, 5]*x[4, 7]*x[5, 8]*x[6, 7]*x[6, 8]*x[7, 8]), 
  (x[2, 3]*x[5, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[2, 4]*x[2, 5]*x[2, 6]*x[3, 4]*
    x[3, 5]*x[3, 6]*x[5, 7]*x[5, 8]*x[6, 7]*x[6, 8]*x[7, 8]), 
  (x[1, 6]*x[2, 4]*x[3, 5]*x[3, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[2, 3]*
    x[2, 5]*x[2, 6]*x[3, 4]*x[3, 7]*x[3, 8]*x[4, 5]*x[4, 6]*x[5, 6]*x[6, 7]*
    x[6, 8]*x[7, 8]), (x[1, 8]*x[2, 4]*x[3, 5])/(x[1, 2]*x[1, 3]*x[1, 4]*
    x[1, 5]*x[2, 3]*x[2, 5]*x[2, 6]*x[3, 6]*x[3, 7]*x[4, 5]*x[4, 7]*x[4, 8]*
    x[5, 8]*x[6, 8]*x[7, 8]), (x[2, 7]*x[3, 5])/(x[1, 2]*x[1, 3]*x[1, 4]*
    x[2, 3]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 7]*x[4, 8]*x[5, 6]*x[5, 7]*x[5, 8]*
    x[6, 7]*x[7, 8]), (x[1, 7]*x[3, 5])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*
    x[2, 3]*x[2, 6]*x[3, 4]*x[3, 7]*x[4, 8]*x[5, 6]*x[5, 7]*x[5, 8]*x[6, 7]*
    x[7, 8]), (x[1, 7]*x[2, 5]*x[3, 5]*x[4, 7])/(x[1, 2]*x[1, 3]*x[1, 4]*
    x[1, 5]*x[2, 3]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 7]*x[4, 5]*x[4, 8]*x[5, 6]*
    x[5, 7]*x[5, 8]*x[6, 7]*x[7, 8]), (x[1, 6]*x[2, 4]^2*x[3, 5]*x[3, 6])/
   (x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[2, 3]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*
    x[3, 7]*x[3, 8]*x[4, 5]*x[4, 6]*x[4, 8]*x[5, 6]*x[6, 7]*x[6, 8]), 
  (x[1, 7]*x[2, 4]*x[3, 5])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[2, 3]*x[2, 6]*
    x[2, 7]*x[3, 4]*x[3, 8]*x[4, 5]*x[4, 8]*x[5, 6]*x[5, 7]*x[6, 7]*x[7, 8]), 
  (x[1, 7]*x[2, 4])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[2, 3]*x[2, 6]*x[2, 7]*
    x[3, 8]*x[4, 5]*x[4, 7]*x[4, 8]*x[5, 6]*x[6, 7]*x[7, 8]), 
  (x[1, 7]^2*x[2, 4]^2*x[3, 6]^2)/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[1, 6]*
    x[2, 3]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 4]*x[3, 7]*x[3, 8]*x[4, 5]*x[4, 6]*
    x[4, 7]*x[5, 6]*x[6, 7]*x[7, 8]), 
  (x[1, 6]*x[2, 4]*x[2, 8]*x[3, 5]*x[3, 6]*x[4, 7])/
   (x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[2, 3]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*
    x[3, 7]*x[3, 8]*x[4, 5]*x[4, 6]*x[4, 8]*x[5, 6]*x[6, 7]*x[6, 8]*x[7, 8]), 
  (x[1, 7]*x[2, 4]^2*x[3, 6]^2*x[5, 8])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*
    x[2, 3]*x[2, 5]*x[2, 6]*x[2, 7]*x[3, 4]*x[3, 7]*x[3, 8]*x[4, 5]*x[4, 6]*
    x[4, 8]*x[5, 6]*x[6, 7]*x[6, 8]*x[7, 8]), 
  (x[1, 7]*x[2, 4]*x[3, 5]*x[3, 8]*x[4, 6])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*
    x[2, 3]*x[2, 5]*x[2, 6]*x[3, 4]*x[3, 6]*x[3, 7]*x[4, 5]*x[4, 7]*x[4, 8]*
    x[5, 8]*x[6, 7]*x[6, 8]*x[7, 8]), (x[1, 6]*x[2, 4]*x[3, 8]*x[5, 7])/
   (x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[2, 3]*x[2, 5]*x[2, 6]*x[3, 6]*x[3, 7]*
    x[4, 5]*x[4, 7]*x[4, 8]*x[5, 8]*x[6, 7]*x[6, 8]*x[7, 8]), 
  (x[1, 6]*x[2, 8]*x[3, 4]*x[5, 7])/(x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[2, 3]*
    x[2, 5]*x[2, 6]*x[3, 6]*x[3, 7]*x[4, 5]*x[4, 7]*x[4, 8]*x[5, 8]*x[6, 7]*
    x[6, 8]*x[7, 8]), (x[1, 7]*x[2, 8]*x[3, 4]*x[5, 6])/
   (x[1, 2]*x[1, 3]*x[1, 4]*x[1, 5]*x[2, 3]*x[2, 5]*x[2, 6]*x[3, 6]*x[3, 7]*
    x[4, 5]*x[4, 7]*x[4, 8]*x[5, 8]*x[6, 7]*x[6, 8]*x[7, 8])}, 
 {(x[6, 7]*x[6, 8]*x[7, 8])/(x[1, 6]*x[1, 7]*x[1, 8]*x[2, 6]*x[2, 7]*x[2, 8]*
    x[3, 6]*x[3, 7]*x[3, 8]*x[4, 6]*x[4, 7]*x[4, 8]*x[5, 6]*x[5, 7]*x[5, 8]), 
  1/(x[1, 5]*x[1, 6]*x[1, 7]*x[2, 5]*x[2, 6]*x[2, 8]*x[3, 5]*x[3, 7]*x[3, 8]*
    x[4, 6]*x[4, 7]*x[4, 8]), (x[1, 2]*x[7, 8])/(x[1, 5]*x[1, 6]*x[1, 7]*
    x[1, 8]*x[2, 5]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 5]*x[3, 7]*x[3, 8]*x[4, 6]*
    x[4, 7]*x[4, 8]), (x[1, 2]*x[3, 4]*x[5, 6]*x[7, 8])/
   (x[1, 5]*x[1, 6]*x[1, 7]*x[1, 8]*x[2, 5]*x[2, 6]*x[2, 7]*x[2, 8]*x[3, 5]*
    x[3, 6]*x[3, 7]*x[3, 8]*x[4, 5]*x[4, 6]*x[4, 7]*x[4, 8])}, 
 {-1/4*p[8, 1], p[8, 1], -3*p[8, 1], p[8, 1]/4, p[8, 1]/4, -2 - 5*p[8, 1], 
  2 - (7*p[8, 1])/2, -2 + 4*p[8, 1], p[8, 1]/2, 1 + 4*p[8, 1], 2 + 2*p[8, 1], 
  -1/4 - p[8, 1], 0, (3*p[8, 1])/4, 1/4, 0, 0, p[8, 1]/4, 1/4 - p[8, 1], 
  -1 + (3*p[8, 1])/2, -1/4 - p[8, 1], 1/2 + p[8, 1], 1/4, -1/2 + p[8, 1]/2, 
  (3*p[8, 1])/4, 5/4 - p[8, 1], 1/4 + (5*p[8, 1])/2, -1/4, -1 - p[8, 1]/2, 2, 
  -1/2, 1/2, 1/4, -1/4, -1/4, 1/4, -1/4, 1/2 - p[8, 1]/4, -1/4, 
  -15/2 + 9*p[8, 1], 1/4 - p[8, 1]/2, -1/4*p[8, 1], -1/4 + p[8, 1]/2, 1/4, 
  1/2 - p[8, 1]/2, 1 - 2*p[8, 1], -1/2 - p[8, 1], p[8, 1]/2, 
  -1/4 - p[8, 1]/4, 1/2 - p[8, 1], p[8, 1]/4, -1/4 + p[8, 1]/2, 0, 
  3/2 - p[8, 1], 0, 1/4 - p[8, 1]/2, p[8, 1]/4, p[8, 1]/2, 1/4 - p[8, 1]/2, 
  -1/4 - (3*p[8, 1])/4, 1/4 + p[8, 1]}, {8, -4, 2, 0}, 
 {{-1/4, 1, -3, 1/4, 1/4, -5, -7/2, 4, 1/2, 4, 2, -1, 0, 3/4, 0, 0, 0, 1/4, 
   -1, 3/2, -1, 1, 0, 1/2, 3/4, -1, 5/2, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 
   -1/4, 0, 9, -1/2, -1/4, 1/2, 0, -1/2, -2, -1, 1/2, -1/4, -1, 1/4, 1/2, 0, 
   -1, 0, -1/2, 1/4, 1/2, -1/2, -3/4, 1}}, {}, 
 {bf[2] -> pf[40], 4*bf[1] + bf[3] -> -pf[6] + pf[7] - pf[8] + pf[10]/2 + 
    pf[11] - pf[12]/8 + pf[15]/8 + pf[19]/8 - pf[20]/2 - pf[21]/8 + 
    pf[22]/4 + pf[23]/8 - pf[24]/4 + (5*pf[26])/8 + pf[27]/8 - pf[28]/8 - 
    pf[29]/2 + pf[30] - pf[31]/4 + pf[32]/4 + pf[33]/8 - pf[34]/8 - 
    pf[35]/8 + pf[36]/8 - pf[37]/8 + pf[38]/4 - pf[39]/8 - (7*pf[40])/4 + 
    pf[41]/8 - pf[43]/8 + pf[44]/8 + pf[45]/4 + pf[46]/2 - pf[47]/4 - 
    pf[49]/8 + pf[50]/4 - pf[52]/8 + (3*pf[54])/4 + pf[56]/8 + pf[59]/8 - 
    pf[60]/8 + pf[61]/8}, {29750383105343752628599523928078926435142070040457\
35646707380229455829718238209934978064072161615464230018016426814067551193074\
54120940558299419794665680926828891133896218830885830388077594411749368730181\
06796750658442871817833942051417804642940005178879045373217487766408182429931\
80888943604279122159225007095449076993553787428831623122669793842216264468947\
37400301613487111035261069731882820950203926399647731689453125/31692776428732\
39180569254253451673093153898858521094916962709792380624667402202827340316482\
62512515367362231668146426664019446108180075453066371289438259423695505916224\
84049512570594211448610047203861778286701233607126029782037151790446353346698\
78676745152944076078679543893762505659088492189323072616492706157363676169044\
86939475511950087239219401040245819486442206628246677802317202695894992126442\
10389820941567538377619070356493131199228666064264608350208, 
  234616261107144484820685430764138960570785880044764427779319590094885074078\
53942807059456564885485760604988490646189233227676848430579503500487944897763\
54773705689864715839078648216585433614990053724070219636829960819089124377220\
59948698199568287890068777556835659691965940224585270495694865405550202082050\
95123098518614697345891910247501772506802590899991799270703874222364954299068\
328037367398601077207774651123046875/1584638821436619590284627126725836546576\
94942926054745848135489619031233370110141367015824131256257683681115834073213\
33200972305409003772653318564471912971184775295811242024756285297105724305023\
60193088914335061680356301489101857589522317667334939338372576472038039339771\
94688125282954424609466153630824635307868183808452243469737755975043619609700\
52012290974322110331412333890115860134794749606322105194910470783769188809535\
178246565599614333032132304175104, 592551439296028550246396344585821416600861\
80478399297652326019978465059120986704377375867164086605101750859068065782847\
51766202935105648133949987879262959754052930448024766949454230163267854630582\
24227381761862378086564526331184081587129778222059752307232268797795474380907\
12807726418518696059378921818276610679839182220981658682779810424444299074094\
7358391976703350331307305155201906988652555389655826119812255859375/198079852\
67957744878557839084072956832211867865756843231016936202378904171263767670876\
97801640703221046013947925915166650121538176125471581664820558989121398096911\
97640525309453566213821553812795024136114291882710044537686137732198690289708\
41686741729657205900475491747149336015660369303076183269203853079413483522976\
05653043371721949688045245121256501536371790263791426541736264482516849343700\
790263149363808847971148601191897280820699951791629016538021888, 
  759616489742545607678832892573995490321296790334675407615301955672778610545\
36388876847391226018609878903501739783797034101141871470362907101773364052320\
22401318953128246196141008586011532712966088919629679709900181147789731375152\
39549694345199614395252594093828073015853132752995834619089261095131570998621\
07581237492469960891858807507219490336684616709952259387521238945001316260236\
47107037541624362958864608154296875/79231941071830979514231356336291827328847\
47146302737292406774480951561668505507068350791206562812884184055791703660666\
60048615270450188632665928223595648559238764790562101237814264855286215251180\
09654445716753084017815074455092879476115883366746966918628823601901966988597\
34406264147721230473307681541231765393409190422612173486887798752180980485026\
00614548716105516570616694505793006739737480316105259745523539188459440476758\
9123282799807166516066152087552, 17188144606365249162734781565887044308226484\
71616001756857772939785035257998076821697406131954025368923899340480648895004\
21919283978554239632469242615328754101156265907110283529194283927636200251965\
27404100522019920690441170636172170328102912833607146183737348161040585353347\
33792891400257942320326130054854745697352669991498872338013892161919590764661\
52110237014931440090003011692430403180721360094829737371337890625/10529161604\
23003050023008057625140562509600949674782364439438469229443411097077351275852\
65203492530022379478959517085270438354188764144668792814381873175888270932198\
08134235718461991432374953504054439128998904064321304328831241578667922376527\
14245407556529217301022817124217196845733916442587814974291193590085502882448\
18766425074920913650245587840877158079563602062002739760067215017506941857849\
316313587444988596473015345748692668209964214837422806007808, 
  -30333840165096598369127726282541761196175695259853502490103469054996042107\
76483826513290401756856344653060232944663851200621273947579778751132475182668\
71302100819543656990795681412180255344120530240216407516357391449874916893323\
61674170704559702384437092519639121903306543983717345562553141415383270308377\
98419392179493362178242721870788174057203092295798126890482581308114711092674\
655738368170425115890851806640625/8084891946105201991248097585335900747841578\
72071707886980283110301179762092398680443958286383960498386128142010577619040\
86593394943896799251625328938331485636608652098173595695333148498593392977560\
87188338444192246715823923989069334297539119055812950880492204275710917203810\
61863688542982701357926687880792387082570451286956478253857015528671478063878\
17811093480154752103744337325817014258926562867883647502401958006065354771317\
584518365379250163940327424, -18954704272005888885335561996928700938627508085\
70359155164780384007802110805492764329282565458273338116799204917743597155167\
46696195733547848634189498263546094514577817080152757985080230218768174907970\
04131220430189375339176676117464812352698648153178969404571097868278745839574\
22496807116413315531607759101967144482293525473632587909327260048042153484101\
031915823852615245592216686583045300684204077339167236328125/1414856090568410\
34846841707743378263087227627612548880221549544302706458366169769077692700117\
19308721757242485185108333215153844115181939869034432564208009986406514117180\
37924668330098725384377107315257959227733643175269186698087133502069345834767\
26640408613574824941051066685826145495021972737637170379138667739449828975217\
38369442497771751750866117868116941359027081618155259032017977495312148501879\
6383129203426510614370849805772907139413687786895572992, 
  -10815946088114597589181413602271779118949977755579718181838877953297366431\
53509750331314600134865247742916824502272165525637425267955418573807498935986\
69688559694710911399464162074447959822791581930588701864599022591992842700990\
11478762849733968827027911957266191749751793965401093252238721901977872738418\
99565070749099005649381559464236594009364796295851109056611240364173889290357\
608728624895400680259838998291015625/7923194107183097951423135633629182732884\
74714630273729240677448095156166850550706835079120656281288418405579170366066\
66004861527045018863266592822359564855923876479056210123781426485528621525118\
00965444571675308401781507445509287947611588336674696691862882360190196698859\
73440626414772123047330768154123176539340919042261217348688779875218098048502\
60061454871610551657061669450579300673973748031610525974552353918845944047675\
89123282799807166516066152087552, -139399686771235726710441533517378265286085\
62678670817581495058315352518374876430569594121799305928838314200212660099789\
89310313222704503981836520778377785810637306808961900557783422962335468837398\
11437712978093313424193357422422516918709008324116084359023792514396078537571\
95290209327757154010172021885514496046438695994270054656509817808614683087081\
5497918843258496413205892608892955896838219089963524269716064453125/396159705\
35915489757115678168145913664423735731513686462033872404757808342527535341753\
95603281406442092027895851830333300243076352250943163329641117978242796193823\
95281050618907132427643107625590048272228583765420089075372275464397380579416\
83373483459314411800950983494298672031320738606152366538407706158826967045952\
11306086743443899376090490242513003072743580527582853083472528965033698687401\
580526298727617695942297202383794561641399903583258033076043776, 
  544677702601177557923927330127058612932565139550781218874418251595345219975\
84587957284252354748345779622768795123456571810081487583514368526190160949182\
25731334700513275283111567250999520461873063423774077718802571404799531324643\
93047849744588682211374539686101533257781105079108728564518000300161721046910\
74037126815260654475510021830797822052258143457166999059445134758085904281045\
01130716873320540310838623046875/14148560905684103484684170774337826308722762\
76125488802215495443027064583661697690776927001171930872175724248518510833321\
51538441151819398690344325642080099864065141171803792466833009872538437710731\
52579592277336431752691866980871335020693458347672664040861357482494105106668\
58261454950219727376371703791386677394498289752173836944249777175175086611786\
81169413590270816181552590320179774953121485018796383129203426510614370849805\
772907139413687786895572992, -59460735368567520526134150949269378917324485659\
00619048872391371587792481350329813035959624179208573112596108312012749670770\
14732949013822470987602692433852036607544602821935721081023572788314723478640\
48985935551136595420184272069743862918939131325914997303378539493063915581212\
84144683373832078845862701508177273573569268506717656941324043081311459280058\
618505159313968012865188902031543263158548295934091075927734375/1584638821436\
61959028462712672583654657694942926054745848135489619031233370110141367015824\
13125625768368111583407321333200972305409003772653318564471912971184775295811\
24202475628529710572430502360193088914335061680356301489101857589522317667334\
93933837257647203803933977194688125282954424609466153630824635307868183808452\
24346973775597504361960970052012290974322110331412333890115860134794749606322\
105194910470783769188809535178246565599614333032132304175104, 
  487247318209444013660050135533159241355084101785139565486465643370103778960\
07828312936690565890328828586122076970579932053112096027474702837117539430384\
30087767341314677042263426042216961293870678983057633097035929755290439635661\
98245856211848833233590630087842762652874222774338301381471570160259489433430\
95382580157686891802190835402648560088631059925136659909532608334606803166777\
2049480294914537254279364013671875/113188487245472827877473366194702610469782\
10209003910417723963544216516669293581526215416009375446977405793988148086666\
57212307529214555189522754605136640798912521129374430339734664078980307501685\
85220636738218691454021534935846970680165547666781381312326890859859952840853\
34866091639601757819010973630331093419155986318017390695553998217401400692894\
29449355308722166529452420722561438199624971880150371065033627412084914966798\
446183257115309502295164583936, 910026473839973467071169656803778209755879053\
53361164272992985528072132885808584398057011390946977870291706513438937649314\
19270246811754273797474884378263417548063619860702924514552541145512667484431\
11313925939217959066255349498588108465335884404080254847531610481285216716022\
45713590620716730379436023732306858231495509914555881907697634891349868394875\
5525444199165984336877510002837966021655724392915312499267578125/792319410718\
30979514231356336291827328847471463027372924067744809515616685055070683507912\
06562812884184055791703660666600486152704501886326659282235956485592387647905\
62101237814264855286215251180096544457167530840178150744550928794761158833667\
46966918628823601901966988597344062641477212304733076815412317653934091904226\
12173486887798752180980485026006145487161055165706166945057930067397374803161\
052597455235391884594404767589123282799807166516066152087552, 
  281396547151486083120589792067644869192990061918083665507795398645723511417\
31390549039489093892700358287857314686104719894181507497331669227343890721382\
62275022288758224343751699583376515836172881201136549750247349468099932173185\
97424862338804582007741338950651553274194032883437831706078991473690343667327\
41457342300661878868057317958637607974710589268116494736121107320326861353548\
69278701352791929644637374267578125/99039926339788724392789195420364784161059\
33932878421615508468101189452085631883835438489008203516105230069739629575833\
25060769088062735790832410279494560699048455988202626547267831069107769063975\
12068057145941355022268843068866099345144854208433708648286029502377458735746\
68007830184651538091634601926539706741761488028265216858609748440226225606282\
50768185895131895713270868132241258424671850395131574681904423985574300595948\
640410349975895814508269010944, -31032033536792542167378763177350797791793505\
35058070010475910751037357233505982274113595781762022435662326538522800996206\
86267049899796515495313833167887104173598169065865468539941658456597377128431\
54772436184046598559404405371711819508039043837153668889404778353511628045288\
81245186139339111588463078725137928247214975178041715140957816182850559372955\
660205353586219861903751851615296811553547701803768605792724609375/1980798526\
79577448785578390840729568322118678657568432310169362023789041712637676708769\
78016407032210460139479259151666501215381761254715816648205589891213980969119\
76405253094535662138215538127950241361142918827100445376861377321986902897084\
16867417296572059004754917471493360156603693030761832692038530794134835229760\
56530433717219496880452451212565015363717902637914265417362644825168493437007\
90263149363808847971148601191897280820699951791629016538021888, 
  -97225316960403454873695816849518350497353086437422819298526058880358774834\
92685109469974076792425122302676001379781269696144440019869585891403705069678\
05029465622245296773051779031274955389743312250452693487773177455812074885252\
29067765784888582374921065408479797646853853461914726032431765855434855693267\
63349113010656333602395068133896880858331867203207342212748623568645280384542\
446038904030450720235787841796875/1768570113210512935585521346792228288590345\
34515686100276936930378383072957712211347115875146491359021965531064813854165\
18942305143977424836293040705260012483008142646475474058354126234067304713841\
44072449034667053969086483372608916877586682293459083005107669685311763138333\
57282681868777465922046462973923334674312286219021729618031222146896885826473\
35146176698783852022694073790022471869140185627349547891150428313826796356225\
721613392426710973361946624, -13185198997742149973842917686905228345344717499\
11939370912301370888602757261650955858748411796467528588398825791943212184640\
23520679171006710613126750234204139437706727742691964925885435880805298225087\
99282222274859850841120990829204151410511076088950575510214477485583563893860\
10016314415151464890373745171819520259143741511701343105110145808025419331529\
9990305471719892736716615697853359959880221216108297119140625/273213589902865\
44660079778046997181837533610849319783766919912003281247132777610580519969677\
80280304891053721277124367793271087139483409078158373184812581238754361346765\
86633729056846650419052131067773950747424427647638187776182343021089252988782\
64454699594345483436892619773814703957659415425198901866316432391066173871076\
46029961309914545165684491726257064538294884726264463813079333585301656262431\
93015697772133951531198882383561475855419535036763865088, 
  -27165204274257486379429299851193115434929293536133970184538119323709027846\
50234351395061830734917572789542548160882587317688202894844655309446002656784\
23841499340380587994571233142874562316650188339123408996666994175691080613404\
03489306754597809348495530773106040802765220995036037522798434510333343298681\
66376913513981626649201511003788977689951773570535915538595994614438231246270\
55867141414039689790710924072265625/11318848724547282787747336619470261046978\
21020900391041772396354421651666929358152621541600937544697740579398814808666\
65721230752921455518952275460513664079891252112937443033973466407898030750168\
58522063673821869145402153493584697068016554766678138131232689085985995284085\
33486609163960175781901097363033109341915598631801739069555399821740140069289\
42944935530872216652945242072256143819962497188015037106503362741208491496679\
8446183257115309502295164583936, -5363757145193646221612836768476741085672637\
76180657650896061473713415484594771293906935933337939189232736181496126022644\
67530809202710355793542469618902479191342816664194276442552449746411855548556\
35194142571261864674989122068440977747967509393913894060277866499284351375982\
92209799426656810972715822523597565410183965623978610612506874456413120134637\
643386860202422835896451642760106566442001688043034929071533203125/2330351207\
99502880924209871577328903908374916067727567423728661204457696132514913775023\
27078125920247600164093246060784119076919719123195078409653635166134095257787\
95770885993571367221430044856412048660168139796588759266895738025866944584804\
90432255643025951770299902907639247243063168271484509049457095051923335564424\
19447569079081761035826413191252959251432826632840312255720758617845286396479\
8854488160448099761311600140223209508317641387250472533884928, 
  -30264392346169886106698059893879915408327548613948345180746746240639769057\
10272635017940532685906806182957505450344514090482241183558037586416158516024\
94715980071806552677879228675857367681599666144124974473145578592072274525043\
11483576382187769030405811539433777151977651042183212196535811198587042897274\
34024251188846506094121083520360192614390709599768320061665877984641521324718\
515448708601722606473312623291015625/7923194107183097951423135633629182732884\
74714630273729240677448095156166850550706835079120656281288418405579170366066\
66004861527045018863266592822359564855923876479056210123781426485528621525118\
00965444571675308401781507445509287947611588336674696691862882360190196698859\
73440626414772123047330768154123176539340919042261217348688779875218098048502\
60061454871610551657061669450579300673973748031610525974552353918845944047675\
89123282799807166516066152087552, -167879288538929383291927679507082043421868\
79856236300088007958807905720880084886535461409065355952943512731543001395996\
77958976551269784809770369756036939153818185463385835926380532072728642782636\
65423789743548543696944517244374179396954270369447614418340633053665890051961\
23618953572732870604011890520431627377943147600623731909488029596063618444678\
74083795586022215693159367797870213400118406026262276766357421875/94010371466\
33955803776857657367326450978579907810556825352129189548601884795333493534398\
67888326160914102490709973975628913876685394148828507271266724784716704751768\
58341390343410637789062084857628920794633072002868788650278942666677878361849\
48619710326153725901989438609082114694052825380248347984742799911477704307573\
10414509597508157591478462864974625710389304125024462143457276942026266587940\
324228459330255325651922729899041680446109061048417910784, 
  -53133789793738772847481429043773100823586595544483060517015388405245004411\
85833222491443571735065370637780694291817521392351232561427802395306174864834\
73946308276192208976953309163843514101536751323162863032721745968209060249762\
34656405708630519505793672641753893314027095100515820682204397335402923703202\
20685579092228996709001893984225196868054696121113183388322024770749054828747\
96935595379580111962091681884765625/11318848724547282787747336619470261046978\
21020900391041772396354421651666929358152621541600937544697740579398814808666\
65721230752921455518952275460513664079891252112937443033973466407898030750168\
58522063673821869145402153493584697068016554766678138131232689085985995284085\
33486609163960175781901097363033109341915598631801739069555399821740140069289\
42944935530872216652945242072256143819962497188015037106503362741208491496679\
8446183257115309502295164583936, -1973716970245210874073352491765718700842071\
96841517524364475943529460673025016659645047283306977211122895011907083354496\
22550430211900821990059028390236068234666619159371382480623463378483107581897\
85928659514180247000824085270276948356170613671366443221171438760070768796824\
81798431730989329159179708035655832747889475703537230297352846464049170502217\
22108896042836370647491919162594384884995300399737321267042236328125/31692776\
42873239180569254253451673093153898858521094916962709792380624667402202827340\
31648262512515367362231668146426664019446108180075453066371289438259423695505\
91622484049512570594211448610047203861778286701233607126029782037151790446353\
34669878676745152944076078679543893762505659088492189323072616492706157363676\
16904486939475511950087239219401040245819486442206628246677802317202695894992\
12644210389820941567538377619070356493131199228666064264608350208, 
  -20577138797917622661568831169992356452754307236658559331380360494443301736\
28616095066651808654154872174895672874561024237089050447477465879625932506518\
30252792039585815356559230973913845018913003695244847870913068708080841575051\
97430675151295922193594197852969587096327056162450556139455201612789333849440\
05185526552966407341383495949084469866997286621881644235918434962712812879147\
069454854495935004449098565673828125/7923194107183097951423135633629182732884\
74714630273729240677448095156166850550706835079120656281288418405579170366066\
66004861527045018863266592822359564855923876479056210123781426485528621525118\
00965444571675308401781507445509287947611588336674696691862882360190196698859\
73440626414772123047330768154123176539340919042261217348688779875218098048502\
60061454871610551657061669450579300673973748031610525974552353918845944047675\
89123282799807166516066152087552, -454805077044254168097178099694636112232916\
59461921882114445188812276916722490421248923598991281118647841549315562651156\
30131051297632234717427391682431679274771331884934961820492734137180246762874\
83891177508905379044961321348576544831900839263205166654697126022710530555471\
75519542031105411420069658563961432001818340741204705481227483918789999341706\
6217373528267017676118887208726915389767673632290569901958740234375/792319410\
71830979514231356336291827328847471463027372924067744809515616685055070683507\
91206562812884184055791703660666600486152704501886326659282235956485592387647\
90562101237814264855286215251180096544457167530840178150744550928794761158833\
66746966918628823601901966988597344062641477212304733076815412317653934091904\
22612173486887798752180980485026006145487161055165706166945057930067397374803\
161052597455235391884594404767589123282799807166516066152087552, 
  308070937449074547904364483502266840428332503836216684910311337000136091419\
63499491350472959777537833977971097047354873090291548208641650048295408370608\
62414293360684617766778825010898787614806492919536610951786096347557354836209\
56696961447783849696426626648577727888109525205830762938583374239219844479378\
44080038704157460751036175143486854548925069523173586291801151497495828918377\
8425016297732912931731683837890625/792319410718309795142313563362918273288474\
71463027372924067744809515616685055070683507912065628128841840557917036606666\
00486152704501886326659282235956485592387647905621012378142648552862152511800\
96544457167530840178150744550928794761158833667469669186288236019019669885973\
44062641477212304733076815412317653934091904226121734868877987521809804850260\
06145487161055165706166945057930067397374803161052597455235391884594404767589\
123282799807166516066152087552, -12876646060989611027459332130158245331769236\
81998458520024066509740649492122753741137301211891450042917577827889954928648\
61944874631671724702930472360396923427950323908544286847155658176481795888517\
43583556792219969478431757348666303898703726169950350726905459652559989150438\
94850550134968529176904426540248956593022304465301714396165261042386681073324\
1823857056338579406318997186436915171475530787404745240478515625/683033974757\
16361650199445117492954593834027123299459417299780008203117831944026451299924\
19450700762227634303192810919483177717848708522695395932962031453096885903366\
91466584322642116626047630327669434876868561069119095469440455857552723132471\
95661136748985863708592231549434536759894148538562997254665791080977665434677\
69115074903274786362914211229315642661345737211815661159532698333963254140656\
0798253924443033487882799720595890368963854883759190966272, 
  -11157429800079506066273556698873274889898329897495511184075948200434262588\
60272242429853582119208599844293508261892932323039231979231898989235348299526\
09783830723359674464617967258065398252237812500165052821846599905849560600036\
50192251425969985825264604773276669195974480056237556800955601986277760926888\
77953125273369539999457383946387274791263356698902245563250385551284723925849\
074610178885236893840143369873046875/1022347626733302961473952984984410675210\
93511565196610224603541689697569916200091204526338149197585602374913441337556\
98839336971231615337195689396433492239474048577942736790165345352971435035499\
09801992847958104309907291283291521025498269462796735057014565465830993122433\
51411693730938338457720099116661055037334312134485318367572745790350722328839\
04524058693111038923491828316203780732125644907304583996716432763722057296474\
30854617135458989227879503495168, 1399894876801481273529069845656589454605670\
10663073293273207610932372075924661264880259220686460476609318367073019944856\
86792428427799559418341569780191382981313779207178090718694856790323144691601\
45970310501281011416975361861974146462974557033684553581417166125700446947300\
77602711133391573930740205362596881300684246305799463369030498323727616233885\
09632841503283861835236927449826528356244281899267943429443359375/26632585234\
22890067705255675169473187524284755059743627699756128050945098657313300285980\
23750010517115430446779954980389932307653932836515181824612973327246802946148\
08810125640815625387771941216137698973350169103871534478808434581336509540627\
47797207348868020231998890373019968492150494531251531993795372021980977879133\
65115075189505840409444722185748105730660875803889282922522955632517558816912\
976557897654971155784685874540810866648733014000540038725632, 
  306441992900862956464788003146422809214494678519189633878415174039077374275\
95319227918107367133921195885879381851676410590025731927775750407388063849133\
12213682460281744439659777548040081926000776751189012588318482962040982173977\
36957614195182723087629877553257589999345780113727097632888781454628985472984\
77438230533145178537785319756750204951189521651746900499124366421564479867525\
6565474281859466813835190185546875/158463882143661959028462712672583654657694\
94292605474584813548961903123337011014136701582413125625768368111583407321333\
20097230540900377265331856447191297118477529581124202475628529710572430502360\
19308891433506168035630148910185758952231766733493933837257647203803933977194\
68812528295442460946615363082463530786818380845224346973775597504361960970052\
01229097432211033141233389011586013479474960632210519491047078376918880953517\
8246565599614333032132304175104, 55784894991953452934435114739301327414153417\
05303002777175987267847267830645121923791032905579777948466551627343549840940\
11579333129468384715053238413429401539029541871995281952018644755329476175233\
60307880985603470062286035700344809106929967731654159455985831631050334578644\
93762940297919253273819562798856531115247620909119398118603282736431339244519\
3835579196203409200120010504693893875335936186610067377685546875/565942436227\
36413938736683097351305234891051045019552088619817721082583346467907631077080\
04687723488702896994074043333286061537646072775947613773025683203994562605646\
87215169867332039490153750842926103183691093457270107674679234853400827738333\
90690656163445429929976420426674330458198008789095054868151655467095779931590\
08695347776999108700700346447147246776543610832647262103612807190998124859400\
75185532516813706042457483399223091628557654751147582291968, 
  -61042679242866598809078987016604817474209395339952766105137624833962375393\
66795329790285381644182733847102741462657691900899617397590112424744512672354\
94656140945007422280425346756389319605365148048164023408396601610439815611463\
37330296233587068399879665262568406765054436940334042201170581377499326145378\
43185529574867710811532442122962748223732791345171468897150499242650574645973\
7627969643874485328958824462890625/932140483198011523696839486309315615633499\
66427091026969491464481783078453005965510009308312503680990400656372984243136\
47630767887649278031363861454066453638103115183083543974285468885720179425648\
19464067255918635503706758295210346777833921961729022572103807081199611630556\
98897225267308593803619782838020769334225769677790276316327044143305652765011\
83700573130653136124902288303447138114558591954179526417923990452464005608928\
38033270565549001890135539712, -642705835993129517948325899287110410110618938\
32277597424680527289498247865762656071940955823447456905532455305391237169858\
47374097649888149979994757799335945479567396260393310781118901224316787937987\
87299490616914640032497111195977308563725972554558860018248466443975625920869\
66373203557540952694078477510744912558368707559287705799236753510772002532785\
163384165590255468215074055060630808859466307936803189770263671875/3169277642\
87323918056925425345167309315389885852109491696270979238062466740220282734031\
64826251251536736223166814642666401944610818007545306637128943825942369550591\
62248404951257059421144861004720386177828670123360712602978203715179044635334\
66987867674515294407607867954389376250565908849218932307261649270615736367616\
90448693947551195008723921940104024581948644220662824667780231720269589499212\
644210389820941567538377619070356493131199228666064264608350208, 
  -11633974580692654106113936558474498933415186530318003973941391065239700936\
04572723816182021961154977085062137111274096332543067368870845440533340772827\
26878450176498586667764527377201660402530038251313736809834636391779993534067\
31751075831840744226675254635116226153502576596900890164146797293488887742985\
39063583745456971114536491018195263380891815501213416724485047755912029441516\
5134989495294252919104871087158203125/158463882143661959028462712672583654657\
69494292605474584813548961903123337011014136701582413125625768368111583407321\
33320097230540900377265331856447191297118477529581124202475628529710572430502\
36019308891433506168035630148910185758952231766733493933837257647203803933977\
19468812528295442460946615363082463530786818380845224346973775597504361960970\
05201229097432211033141233389011586013479474960632210519491047078376918880953\
5178246565599614333032132304175104, 33693607061770385379892939996013065074656\
75393973621794783598784928786943732427268534912354658118231379674277482587472\
45057308191823862272586501077751443902603313281875279875413811369826607113917\
58638303389070467954498211563216681184606709043494823055177960396022839426404\
12035091445156653752413815479347308393350141466145980047866943802412997801212\
76235413528352104293539248183359683686289150752356267238594482421875/79231941\
07183097951423135633629182732884747146302737292406774480951561668505507068350\
79120656281288418405579170366066660048615270450188632665928223595648559238764\
79056210123781426485528621525118009654445716753084017815074455092879476115883\
36674696691862882360190196698859734406264147721230473307681541231765393409190\
42261217348688779875218098048502600614548716105516570616694505793006739737480\
3161052597455235391884594404767589123282799807166516066152087552, 
  714461620068249208544439457867034985186814414973110955683276997405740120018\
99510573092785048798098345774046900924041121090019105341313341387699614246156\
91640645830580564451708550645834074834105661710280879163441637766552469979815\
58827705402241515012667453593874102090124962215590929573906334086238985611839\
00046949895211178401256773192350387087781478800965270116985569636512298751809\
052277323084739548342291259765625/2829712181136820696936834154867565261744552\
55225097760443099088605412916732339538155385400234386174435144849703702166664\
30307688230363879738068865128416019972813028234360758493366601974507687542146\
30515918455467286350538373396174267004138691669534532808172271496498821021333\
71652290990043945475274340758277335478899657950434767388849955435035017322357\
36233882718054163236310518064035954990624297003759276625840685302122874169961\
1545814278827375573791145984, -1613239321106175880667017298788072844235611956\
36697206914878419196382773757459191824056175538798798041713705551867834436148\
68742465397758991690408712805695634913340621892628254110051618533572473883215\
86535190130552197672066679663612213915553275516195864287192962603891406715057\
23524667849642284083199572134422046911983100179815175929673311504374155292910\
70135411083357330130527412465902470199743105509615334676025390625/31692776428\
73239180569254253451673093153898858521094916962709792380624667402202827340316\
48262512515367362231668146426664019446108180075453066371289438259423695505916\
22484049512570594211448610047203861778286701233607126029782037151790446353346\
69878676745152944076078679543893762505659088492189323072616492706157363676169\
04486939475511950087239219401040245819486442206628246677802317202695894992126\
44210389820941567538377619070356493131199228666064264608350208, 
  106392117386389556827064456180675941543222165808636855693610735301071481446\
62222921910675809313140984589458258418523786951163584134493058174029042806725\
03816592846928176919711463366962813587464360846206348241364679159233349232061\
56535856413433279621942364249597321620559869737910476798805258359450622340917\
05987191719022324144016081421246533835225630108177765840992433017972912929618\
342259815854500592474750779052734375/1584638821436619590284627126725836546576\
94942926054745848135489619031233370110141367015824131256257683681115834073213\
33200972305409003772653318564471912971184775295811242024756285297105724305023\
60193088914335061680356301489101857589522317667334939338372576472038039339771\
94688125282954424609466153630824635307868183808452243469737755975043619609700\
52012290974322110331412333890115860134794749606322105194910470783769188809535\
178246565599614333032132304175104, 705376729278355725059924505357921211904793\
49953091907026022190355927701580779917309122562523472849184891062033754640531\
04383618080293250760265142828349113455132980271586670514158448603785640065657\
50554933362108061670929501204029285964955576923850165305235390568665768616429\
78871518899734342801709065346313263400256795944333808420653153513799396693845\
160231608769735343141435605589889942655728560985853855417236328125/1980798526\
79577448785578390840729568322118678657568432310169362023789041712637676708769\
78016407032210460139479259151666501215381761254715816648205589891213980969119\
76405253094535662138215538127950241361142918827100445376861377321986902897084\
16867417296572059004754917471493360156603693030761832692038530794134835229760\
56530433717219496880452451212565015363717902637914265417362644825168493437007\
90263149363808847971148601191897280820699951791629016538021888, 
  343642916206613235297579695301811464797883436850279572500023117808001792586\
37420206254220120449390825253871735753050904772118283072582786211461458696197\
77769586449294625500517411299315579290610736772015668244880912102150866930126\
25081909563468929746387972185000667643774098926412401375869269117996903227175\
76900575244035700568544341826953447484618502275002039569490066131483378487921\
99853214173047302359910888671875/28297121811368206969368341548675652617445525\
52250977604430990886054129167323395381553854002343861744351448497037021666643\
03076882303638797380688651284160199728130282343607584933666019745076875421463\
05159184554672863505383733961742670041386916695345328081722714964988210213337\
16522909900439454752743407582773354788996579504347673888499554350350173223573\
62338827180541632363105180640359549906242970037592766258406853021228741699611\
545814278827375573791145984, -67052096183159705070733860367393886924885834098\
75189673304661051043577206746813468750588328042509039044134728592264046225435\
27940562521677066193409919015656436364799464249380245730175553430500549303152\
32674260776884648887129259041927281138896149710661575177639623498873819809684\
65209051507817694658092843993549368903860265357350518254030887360184395110902\
543265852938963568015863352541041892350404317807577205810546875/3169277642873\
23918056925425345167309315389885852109491696270979238062466740220282734031648\
26251251536736223166814642666401944610818007545306637128943825942369550591622\
48404951257059421144861004720386177828670123360712602978203715179044635334669\
87867674515294407607867954389376250565908849218932307261649270615736367616904\
48693947551195008723921940104024581948644220662824667780231720269589499212644\
210389820941567538377619070356493131199228666064264608350208, 
  596414990169009901370262806726349019451418167858817839416649119927466197639\
67971243649001981450698611334130535424292417427931885160159978013818557836211\
26897519447490665305971810608338773403610260974492903195476669941544369437321\
62382288543826392192049354067630516036398660897492061755884105109609810026337\
40965691503023342574079277523295712916525913757120900839971848738059081670657\
4049713240884850646071672629638671875/316927764287323918056925425345167309315\
38988585210949169627097923806246674022028273403164826251251536736223166814642\
66640194461081800754530663712894382594236955059162248404951257059421144861004\
72038617782867012336071260297820371517904463533466987867674515294407607867954\
38937625056590884921893230726164927061573636761690448693947551195008723921940\
10402458194864422066282466778023172026958949921264421038982094156753837761907\
0356493131199228666064264608350208, -9422089032521272077761929016395685937261\
40556405871017426267139829381406827992061913336738240959396766908927710834681\
99858423727473346454473329390423860130364250566653019794008496630811558815747\
69287252770223776269670211074016739786060972125741869113828936351213835103244\
74241888353140475793771287610257768974346059538970093240716284340672286746654\
8376680275543137539847648822290662818409744717533935800023855712890625/113188\
48724547282787747336619470261046978210209003910417723963544216516669293581526\
21541600937544697740579398814808666657212307529214555189522754605136640798912\
52112937443033973466407898030750168585220636738218691454021534935846970680165\
54766678138131232689085985995284085334866091639601757819010973630331093419155\
98631801739069555399821740140069289429449355308722166529452420722561438199624\
971880150371065033627412084914966798446183257115309502295164583936, 
  577445100291264984336005816713383771615806854837659041514951663838554708895\
11379469132494115211640989369978280401154666404199129416384716186159434983623\
07307499574125446471929917129878723725231230739153518072740730803072895692867\
06294840613738942288295171112108581993677659658961313193589955824532161202310\
43497509903727552532916744081394015776222680209763283690381462699441909999755\
00778350253729603893600850341796875/79231941071830979514231356336291827328847\
47146302737292406774480951561668505507068350791206562812884184055791703660666\
60048615270450188632665928223595648559238764790562101237814264855286215251180\
09654445716753084017815074455092879476115883366746966918628823601901966988597\
34406264147721230473307681541231765393409190422612173486887798752180980485026\
00614548716105516570616694505793006739737480316105259745523539188459440476758\
9123282799807166516066152087552, -2583655798585878998546371368678623406626882\
86308780203695880960777225996719930795933241221584891527938387498207347637086\
23410838720331201982803531173544204435235210764836726640798954481776455245625\
17262740237294860720184184619689139640471318509989723023965086448425343936571\
19188722412567213766602878705255431637788824869120978569293568470015120545823\
660091972479940175327191608039119088298487726506885030105712890625/1277934533\
41662870184244123123051334401366889456495762780754427112121962395250114005657\
92268649698200296864180167194623549171214039519171494611745541865299342560722\
42842098770668169121429379437387252491059947630387384114104114401281872836828\
49591882126820683228874140304189264617163672923072150123895826318796667890168\
10664795946593223793840291104880655073366388798654364785395254725915157056134\
1307299958955409546525716205928856827141932373653484937936896, 
  -76414302626613538389340171846293792047772537885434422658880527978012573356\
21828387214930395245419321774348809546119309268401704291504590130812798238894\
67011451045834247302835768425921015764042835679448175987361050332912636846140\
20016773766125806635354656420070161204867339183393009685570415098481856496115\
54474243597365640677710856440899382499506550667183662196892325938744478783249\
32603239657311566396240234375/12323840295128909455392517270730830672879111962\
22016140896598386251323916111203807083785627758962739173399914095101174430327\
78041058270230118075802063667502323595118267721014535999237114368790196557022\
13931019461954254533166866725898269118106680649870065268806796217077907120691\
13872997596960303940412313858325723607815424125933541520004507739811270213549\
74633716615634175645730669793058461366697376525043010834881766737875050381749\
44782533280422428672, -562795771948224489076413544859793211189303339072895459\
67524598002216182832776648902199182144266550673451216451968347966219839945753\
12240968739887360742077555747600810327943940857062223501296150121523023080734\
80658392676723701397158091679724992896438622160842811498577016910305093126063\
75860891849790929563971030247099363085227181781084236430612427415643163013513\
299130032252090790181044898886312361826024205555908203125/3169277642873239180\
56925425345167309315389885852109491696270979238062466740220282734031648262512\
51536736223166814642666401944610818007545306637128943825942369550591622484049\
51257059421144861004720386177828670123360712602978203715179044635334669878676\
74515294407607867954389376250565908849218932307261649270615736367616904486939\
47551195008723921940104024581948644220662824667780231720269589499212644210389\
820941567538377619070356493131199228666064264608350208, 
  688419935551175021615827520191311706116263482696891193245313929588667550347\
26915974029548069430632705178670166590150707639541158385454063358081701424317\
79455912537257415548780491055916120971174404570986184309069378685673401463353\
85305856480952359814546680787567163115107167386862014379112424705659647267627\
84847159468793069798188747883565224003462501931433129833147258027122009004093\
4549935429973017847889907958984375/792319410718309795142313563362918273288474\
71463027372924067744809515616685055070683507912065628128841840557917036606666\
00486152704501886326659282235956485592387647905621012378142648552862152511800\
96544457167530840178150744550928794761158833667469669186288236019019669885973\
44062641477212304733076815412317653934091904226121734868877987521809804850260\
06145487161055165706166945057930067397374803161052597455235391884594404767589\
123282799807166516066152087552, 509728243593442904107593265766240754270981791\
66446938389657554263508108500220355136289852410170479589338671201599068542943\
17447730004523505059597595558388831275964885488769151766542282403459549666590\
53533907236803223826327505945723187235748258015062894859823477913415036418600\
31197201972811346643672851788553615974696863984900158745235235591117041087021\
3181851057454766814477761776130261631531659626139531806884765625/990399263397\
88724392789195420364784161059339328784216155084681011894520856318838354384890\
08203516105230069739629575833250607690880627357908324102794945606990484559882\
02626547267831069107769063975120680571459413550222688430688660993451448542084\
33708648286029502377458735746680078301846515380916346019265397067417614880282\
65216858609748440226225606282507681858951318957132708681322412584246718503951\
31574681904423985574300595948640410349975895814508269010944, 
  753750232088659944669862217812324861872866411955373558773412585558730643634\
72689787666560050662177943521870360746382675853512232892991219373505830014068\
77018877170583623002677020269640402909006575152736208676623624674676290250443\
51212304589880217006153494229971682285048165498800541712868106367796089441319\
73326133096793985172577683105595348618070287588007975038967249690923719280935\
5720329326184734567013696044921875/792319410718309795142313563362918273288474\
71463027372924067744809515616685055070683507912065628128841840557917036606666\
00486152704501886326659282235956485592387647905621012378142648552862152511800\
96544457167530840178150744550928794761158833667469669186288236019019669885973\
44062641477212304733076815412317653934091904226121734868877987521809804850260\
06145487161055165706166945057930067397374803161052597455235391884594404767589\
123282799807166516066152087552, 431394567718873581830498279585678414794578022\
88704512488302044254629234194984412338309752974989826049363166534622535134157\
67506344048178758753140041212124803212809460855744247697788847968723446168508\
31636389725631632131608343376261961292771983646333321490407403560136273202475\
36012774226318643634650192662928540537180563304989495113719797500590895536999\
355604674661611301366312311726295356091114969721953456542724609375/3169277642\
87323918056925425345167309315389885852109491696270979238062466740220282734031\
64826251251536736223166814642666401944610818007545306637128943825942369550591\
62248404951257059421144861004720386177828670123360712602978203715179044635334\
66987867674515294407607867954389376250565908849218932307261649270615736367616\
90448693947551195008723921940104024581948644220662824667780231720269589499212\
644210389820941567538377619070356493131199228666064264608350208, 
  -25189663880206262925506804239201298966736790607842701580606718307761622905\
27025790137094403716302791474010690975781922383626200154173273349412125614350\
92260548832865742378978926965674741744756480578894463230039357124199602873632\
61601755636740219371512786201514553632693394405184887521425786626360087919831\
19351620694987965758166706997429411185524617463204452589030173978547638020913\
1194645334679158455797886719970703125/158463882143661959028462712672583654657\
69494292605474584813548961903123337011014136701582413125625768368111583407321\
33320097230540900377265331856447191297118477529581124202475628529710572430502\
36019308891433506168035630148910185758952231766733493933837257647203803933977\
19468812528295442460946615363082463530786818380845224346973775597504361960970\
05201229097432211033141233389011586013479474960632210519491047078376918880953\
5178246565599614333032132304175104, 36109376965517261768122218549397177073845\
50172473271301544495484906075770654553779617475126878008259609318779678475798\
70783972850324712907072202916560610529522495597286675482475622438741416372022\
90007454898246015503177307009687963795541611818278652526433801383493271439517\
14551598944380181462287265991392113216708054617723484530343625862924971954654\
86612402537844804781024262732635450805308651314970634712187255859375/56594243\
62273641393873668309735130523489105104501955208861981772108258334646790763107\
70800468772348870289699407404333328606153764607277594761377302568320399456260\
56468721516986733203949015375084292610318369109345727010767467923485340082773\
83339069065616344542992997642042667433045819800878909505486815165546709577993\
15900869534777699910870070034644714724677654361083264726210361280719099812485\
940075185532516813706042457483399223091628557654751147582291968, 
  -21354677574388770775089460851730974790362999875697039764476546713216532861\
76642876683819953206591678213198026158662373042906681213201783842133687700858\
16718373322688383586309722936275282626251909614959210611709383122958998123419\
93556642633176841796004213247516624520027509642153017649454006673304525152315\
98024822684039235637476694832189051748758235756638659807842315067252766269623\
048736829499490483978245397705078125/7923194107183097951423135633629182732884\
74714630273729240677448095156166850550706835079120656281288418405579170366066\
66004861527045018863266592822359564855923876479056210123781426485528621525118\
00965444571675308401781507445509287947611588336674696691862882360190196698859\
73440626414772123047330768154123176539340919042261217348688779875218098048502\
60061454871610551657061669450579300673973748031610525974552353918845944047675\
89123282799807166516066152087552, -509577348035787761227795013920638742550314\
33837405509743838584092518318420227584606400424516182708124971334608789419742\
45307984379545977741721242789012029854293265886458087543816612549467495710562\
88309316104179961619998851867518342278738868789177079609526153197194519358233\
80822690143583623082960434419057236045516801267779619754766190219783189193706\
32281446245020903138741672888216303409442377815811873262572998046875/19807985\
26795774487855783908407295683221186786575684323101693620237890417126376767087\
69780164070322104601394792591516665012153817612547158166482055898912139809691\
19764052530945356621382155381279502413611429188271004453768613773219869028970\
84168674172965720590047549174714933601566036930307618326920385307941348352297\
60565304337172194968804524512125650153637179026379142654173626448251684934370\
0790263149363808847971148601191897280820699951791629016538021888, 
  -49888031241947581808788160398568287524676988830254134380052068028935415776\
33382895147787034230872565087116408039641644761500936428616595165823066838574\
42331863113742085816101291052743389000321729215840978737078668811235314262550\
76133268298104540717566961621259181640200725210214875111650119396021226453117\
85399804811199091861996382250487172083681994448129693550609229154454567383185\
8133329067256832946485772705078125/113634910106605922573297033110493836255069\
87660527410960784187136538632726433140291646885918340355516936616409757849647\
32948892463894139308233672604654928016118701743366226228489444037699842597605\
01476437026537230574134205027024567194142536201860117488173285911655743260806\
51712103474680861202305746204706726989471768264771851540893221587925393309467\
20135602317827919068650691295508077073843643336113674787412748925721678704566\
3855550806464204397369884672, 41449386247289243508252656290558905477115381561\
91117562505572313447612534169312668040401774182723699790804145339462743130029\
07895811719730479835510000532146049584953986307819372294206737534982595565607\
60259190172790980803868671949524477713391786380276898928769068910830021733939\
83825212519723455048598360499336078649186431275981679272938100368889122468162\
543431908668800381514274591477471782107468482598788905029296875/2555869066833\
25740368488246246102668802733778912991525561508854224243924790500228011315845\
37299396400593728360334389247098342428079038342989223491083730598685121444856\
84197541336338242858758874774504982119895260774768228208228802563745673656991\
83764253641366457748280608378529234327345846144300247791652637593335780336213\
29591893186447587680582209761310146732777597308729570790509451830314112268261\
4599917910819093051432411857713654283864747306969875873792, 
  -12867942241164163498101815723006522414414253926048686586333728623479064653\
35744747888602832698508529525036327086028109712143092888722642278175209283821\
05178962283378653687161564082448841345742625654913143895446497018292450193723\
70204802048493912535147756180798752303367173294522975207557458847777578926948\
70798989763018051151718759631289958719777027081701215002313439929768169407448\
9186327837577479111574815205322265625/396159705359154897571156781681459136644\
23735731513686462033872404757808342527535341753956032814064420920278958518303\
33300243076352250943163329641117978242796193823952810506189071324276431076255\
90048272228583765420089075372275464397380579416833734834593144118009509834942\
98672031320738606152366538407706158826967045952113060867434438993760904902425\
13003072743580527582853083472528965033698687401580526298727617695942297202383\
794561641399903583258033076043776, 119048658194019714414330194369338031319729\
53141106318190422376799332483877806014334920917920769569274827645080630828423\
54859136488158886823329445991690964411342485519626493911401568957492665306323\
83204281071529422129840510066787901261485090907303184949033964355424066321533\
85639205366839585875646211261231519685474916487776627426516841670652823923499\
9927582203547948797183464142497189393693401899238048412683349609375/113188487\
24547282787747336619470261046978210209003910417723963544216516669293581526215\
41600937544697740579398814808666657212307529214555189522754605136640798912521\
12937443033973466407898030750168585220636738218691454021534935846970680165547\
66678138131232689085985995284085334866091639601757819010973630331093419155986\
31801739069555399821740140069289429449355308722166529452420722561438199624971\
880150371065033627412084914966798446183257115309502295164583936, 
  170305499541206758221190503175670315899708490699117806098078608213166536589\
51756293864325302658476286790188804607781042725032468390844722926121975343381\
78191770576257205175789749958875732165932729964078588850715160923935794663458\
53398301916412158717624138130307369694339656234353767482158752583284036668603\
03385334646789813770530754405146708516108974835512725211096240213703183900880\
3453454964012431316058843994140625/161697838922104039824961951706718014956831\
57441434157739605662206023595241847973608879165727679209967722562840211552380\
81731867898877935985032506578766629712732173041963471913906662969971867859551\
21743766768883844934316478479781386685950782381116259017609844085514218344076\
21237273770859654027158533757615847741651409025739129565077140310573429561277\
56356221869603095042074886746516340285178531257357672950048039160121307095426\
35169036730758500327880654848, 2756970854694153009072718115379707384241838153\
12793569695299624621885313263568783140758215193706075249404811893677181174711\
47527295439045819856169764150791223704613660381097391167935547596370222908007\
54868114549552948533636057796545368812957269226603151929893350533342791811991\
55396967441641025523758154195200213830504859955907968019265977581169547214842\
588483723770161195449695084601748820067790415501163099365234375/4951996316989\
43621963945977101823920805296696643921080775423405059472604281594191771924450\
41017580526150348698147879166253038454403136789541620513974728034952422799410\
13132736339155345538845319875603402857297067751113442153443304967257242710421\
68543241430147511887293678733400391509232576904581730096326985337088074401413\
26084293048742201131128031412538409294756594785663543406612062921233592519756\
5787340952211992787150297974320205174987947907254134505472}, 
 {-23036663982641154283862546638568251056128420696911893914497327757739617821\
62566195260937384532378082874775165851696882211414338312999365086997020299629\
66965404030380630615047887763207596406758646722988720810654132621675892898978\
56626986703276417318092281205924828865629527984970033216311764512485182895239\
62427032404975419046061773062682734995692501643206207317179017974442398505689\
17350263528984141823004150390625/24759981584947181098197298855091196040264834\
83219605403877117025297363021407970958859622252050879026307517434907393958312\
65192272015683947708102569873640174762113997050656636816957767276942265993780\
17014286485338755567210767216524836286213552108427162071507375594364683936670\
01957546162884522908650481634926685440372007066304214652437110056556401570626\
92046473782973928317717033060314606167962598782893670476105996393575148987160\
102587493973953627067252736, 343642916206613235297579695301811464797883436850\
27957250002311780800179258637420206254220120449390825253871735753050904772118\
28307258278621146145869619777769586449294625500517411299315579290610736772015\
66824488091210215086693012625081909563468929746387972185000667643774098926412\
40137586926911799690322717576900575244035700568544341826953447484618502275002\
03956949006613148337848792199853214173047302359910888671875/28297121811368206\
96936834154867565261744552552250977604430990886054129167323395381553854002343\
86174435144849703702166664303076882303638797380688651284160199728130282343607\
58493366601974507687542146305159184554672863505383733961742670041386916695345\
32808172271496498821021333716522909900439454752743407582773354788996579504347\
67388849955435035017322357362338827180541632363105180640359549906242970037592\
766258406853021228741699611545814278827375573791145984, 
  578925599156694351017197311506907251907433099417470566925028935567560453788\
23862983764383711610204841569234204796751354662878375447192728258544462237853\
18475160961298892359332330776087787932361908858688258943524061839486875158390\
29474659059426758290482894022705564333600267938742605020353539073114348853425\
35373218482605013169041534147250400283724718846715346227683341855829524242139\
461819683858853384437255859375/6774276767427409329192147429573514648499270815\
92231300650374015129237488757310795857625787154823263011632677129245953026717\
35231741637194995376900102227133997842406853804825394516488995059443500350251\
74907383129618486240975982633334141234897977681850087963714252904154291838582\
64718512417106130957724113523032952222163356033984857027937087977127652702303\
82072170444303233301513833191410716268836876304697804680163171976784948607415\
2086166823402536435712, 10420446740780228064539970526564533712349829149361087\
57749715954675446955837005488221765009496942431242814171281536927135367683826\
86885483187401754399680864101524865511713555615455719475212935105216480386389\
36854360060274329983467317127858748637496506336060912605617331078968983985438\
25088783250076214076427679235357252717848487471242658197494601391218288833091\
5139146448630170177931993336609082268905820057373046875/198079852679577448785\
57839084072956832211867865756843231016936202378904171263767670876978016407032\
21046013947925915166650121538176125471581664820558989121398096911976405253094\
53566213821553812795024136114291882710044537686137732198690289708416867417296\
57205900475491747149336015660369303076183269203853079413483522976056530433717\
21949688045245121256501536371790263791426541736264482516849343700790263149363\
808847971148601191897280820699951791629016538021888}}


==> anc/demo.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    195704,       6191]
NotebookOptionsPosition[    188236,       6068]
NotebookOutlinePosition[    188668,       6085]
CellTagsIndexPosition[    188625,       6082]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "We provide the following data:\n\n",
 StyleBox["pfGraphList[n]", "Code"],
 " (",
 StyleBox["n=4,6,8,10", "Code"],
 ") : list of all ",
 StyleBox["n", "Code"],
 "-point planar f-graphs;\n",
 StyleBox["pfGraphCoeffs[n]", "Code"],
 " (",
 StyleBox["n=4,6,8", "Code"],
 ") : expansion coefficients of ",
 Cell[BoxData[
  FormBox[
   StyleBox[
    SubscriptBox["F", 
     StyleBox["n", "Code"]],
    FontSlant->"Italic"], TraditionalForm]],ExpressionUUID->
  "d4768674-5d85-4199-97e7-849f742fcf46"],
 " onto planar f-graphs;\n\tGram redundancies parametrized with ",
 StyleBox["p[n,#]", "Code"],
 ";\n",
 StyleBox["pGram[n]", "Code"],
 " (",
 StyleBox["n=4,6,8", "Code"],
 ") : intra-class Gram identities within ",
 StyleBox["n", "Code"],
 "-point planar f-graphs;\n\n",
 StyleBox["bfGraphList[n]", "Code"],
 " (",
 StyleBox["n=4,6,8,10", "Code"],
 ") : list of all ",
 StyleBox["n", "Code"],
 "-point bipartite f-graphs;\n",
 StyleBox["bfGraphCoeffs[n]", "Code"],
 " (",
 StyleBox["n=4,6,8,10", "Code"],
 ") : expansion coefficients of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["F", 
    StyleBox["n", "Code"]], TraditionalForm]],ExpressionUUID->
  "a9f7ce8d-81d0-4c0b-840b-31ae98c8f030"],
 " onto bipartite f-graphs;\n\tGram redundancies parametrized with ",
 StyleBox["b[n,#]", "Code"],
 ";\n",
 StyleBox["bGram[n]", "Code"],
 " (",
 StyleBox["n=4,6,8,10", "Code"],
 ") : intra-class Gram identities within ",
 StyleBox["n", "Code"],
 "-point bipartite f-graphs;\n\n",
 StyleBox["capGram[n]", "Code"],
 " (",
 StyleBox["n=4,6,8,10", "Code"],
 ") : inter-class Gram identities relating ",
 StyleBox["n", "Code"],
 "-point bipartite f-graphs to ",
 StyleBox["n", "Code"],
 "-point planar f-graphs;"
}], "Text",
 InitializationCell->
  True,ExpressionUUID->"1e19f625-a13f-430d-8db3-1c4f146df76c"],

Cell[TextData[{
 "We provide the following functions:\n\n",
 StyleBox["fgraph2rat[]", "Code"],
 " : generate the complete rational function from a permutation seed \
monomial;\n\n",
 StyleBox["randomKinematics[n]", "Code"],
 " : generate ",
 StyleBox["n", "Code"],
 " three-dimensional vectors;\n\n",
 StyleBox["eval[kin][expr]", "Code"],
 " : numerically evaluate ",
 StyleBox["expr", "Code"],
 " with the kinematics ",
 StyleBox["kin", "Code"],
 ";\n\n",
 StyleBox["referenceKinematics[n]", "Code"],
 " (",
 StyleBox["n=4,6,8,10", "Code"],
 "): one specific output of ",
 StyleBox["randomKinematics[n]", "Code"],
 ";\n",
 StyleBox["pfGraphListNum[n]", "Code"],
 "  (",
 StyleBox["n=4,6,8,10", "Code"],
 "): numerical value of all ",
 StyleBox["n", "Code"],
 "-point planar f-graphs at ",
 StyleBox["referenceKinematics[n]", "Code"],
 ";\n",
 StyleBox["bfGraphListNum[n]", "Code"],
 "  (",
 StyleBox["n=4,6,8,10", "Code"],
 "): numerical value of all ",
 StyleBox["n", "Code"],
 "-point bipartite f-graphs at ",
 StyleBox["referenceKinematics[n]", "Code"],
 ";"
}], "Text",ExpressionUUID->"3333f9b8-fe07-4453-919d-69953bcd653c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"x", ",", "Orderless"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"loadData", "[", "n_", "]"}], ":=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"pfGraphList", "[", "n", "]"}], ",", 
      RowBox[{"bfGraphList", "[", "n", "]"}], ",", 
      RowBox[{"pfGraphCoeffs", "[", "n", "]"}], ",", 
      RowBox[{"bfGraphCoeffs", "[", "n", "]"}], ",", 
      RowBox[{"pGram", "[", "n", "]"}], ",", 
      RowBox[{"bGram", "[", "n", "]"}], ",", 
      RowBox[{"capGram", "[", "n", "]"}], ",", 
      RowBox[{"pfGraphListNum", "[", "n", "]"}], ",", 
      RowBox[{"bfGraphListNum", "[", "n", "]"}]}], "}"}], "=", 
    RowBox[{"Get", "[", 
     RowBox[{"\"\<data\>\"", "<>", 
      RowBox[{"ToString", "[", "n", "]"}], "<>", "\"\<.txt\>\""}], "]"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"loadData", "/@", 
   RowBox[{"{", 
    RowBox[{"4", ",", "6", ",", "8", ",", "10"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"fgraph2rat", "[", "fgraph_", "]"}], ":=", 
   RowBox[{"Total", "@", 
    RowBox[{"First", "@", 
     RowBox[{"GroupOrbits", "[", 
      RowBox[{
       RowBox[{"SymmetricGroup", "[", 
        RowBox[{"Length", "@", 
         RowBox[{"Union", "@", 
          RowBox[{"Cases", "[", 
           RowBox[{"fgraph", ",", 
            RowBox[{
             RowBox[{"x", "[", "y__", "]"}], ":>", "y"}], ",", "All"}], 
           "]"}]}]}], "]"}], ",", 
       RowBox[{"{", "fgraph", "}"}], ",", 
       RowBox[{
        RowBox[{"#1", "/.", 
         RowBox[{"xx_x", ":>", 
          RowBox[{"PermutationReplace", "[", 
           RowBox[{"xx", ",", "#2"}], "]"}]}]}], "&"}]}], "]"}]}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"random3VecRational", "[", 
    RowBox[{
     RowBox[{"num_", ":", "1000"}], ",", 
     RowBox[{"den_", ":", "100"}]}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"RandomInteger", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "num"}], ",", "num"}], "}"}], "]"}], "/", 
      RowBox[{"RandomInteger", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "den"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"RandomInteger", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "num"}], ",", "num"}], "}"}], "]"}], "/", 
      RowBox[{"RandomInteger", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "den"}], "}"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"RandomInteger", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "num"}], ",", "num"}], "}"}], "]"}], "/", 
      RowBox[{"RandomInteger", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "den"}], "}"}], "]"}]}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"randomKinematics", "[", "n_", "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "#", "]"}], "->", 
      RowBox[{"random3VecRational", "[", "]"}]}], "&"}], "/@", 
    RowBox[{"Range", "[", "n", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"referenceKinematics", "[", "4", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["68", "13"], ",", 
        RowBox[{"-", 
         FractionBox["952", "37"]}], ",", 
        RowBox[{"-", 
         FractionBox["15", "14"]}]}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["288", "49"]}], ",", 
        FractionBox["518", "53"], ",", 
        RowBox[{"-", 
         FractionBox["94", "9"]}]}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["995", "77"], ",", 
        FractionBox["311", "93"], ",", 
        FractionBox["528", "41"]}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["806", "61"]}], ",", 
        FractionBox["43", "73"], ",", 
        RowBox[{"-", 
         FractionBox["320", "21"]}]}], "}"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"referenceKinematics", "[", "6", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["541", "76"], ",", 
        RowBox[{"-", 
         FractionBox["431", "9"]}], ",", 
        RowBox[{"-", 
         FractionBox["107", "93"]}]}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["9", "2"]}], ",", 
        RowBox[{"-", 
         FractionBox["683", "94"]}], ",", 
        RowBox[{"-", 
         FractionBox["147", "44"]}]}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["343", "64"]}], ",", 
        RowBox[{"-", 
         FractionBox["125", "68"]}], ",", 
        RowBox[{"-", 
         FractionBox["317", "88"]}]}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["19", "14"]}], ",", 
        FractionBox["479", "15"], ",", 
        RowBox[{"-", 
         FractionBox["52", "29"]}]}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "5", "]"}], "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["363", "58"], ",", 
        FractionBox["285", "23"], ",", 
        FractionBox["52", "69"]}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "6", "]"}], "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["249", "13"], ",", 
        FractionBox["283", "42"], ",", 
        RowBox[{"-", 
         FractionBox["453", "35"]}]}], "}"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"referenceKinematics", "[", "8", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["819", "94"]}], ",", 
        FractionBox["275", "13"], ",", 
        FractionBox["239", "15"]}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["706", "41"]}], ",", 
        RowBox[{"-", 
         FractionBox["53", "10"]}], ",", 
        FractionBox["956", "7"]}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["179", "18"]}], ",", 
        FractionBox["252", "95"], ",", 
        FractionBox["132", "37"]}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["43", "78"], ",", 
        FractionBox["580", "59"], ",", 
        RowBox[{"-", "390"}]}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "5", "]"}], "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["599", "66"], ",", 
        FractionBox["670", "59"], ",", 
        FractionBox["547", "41"]}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "6", "]"}], "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["411", "10"]}], ",", 
        FractionBox["498", "71"], ",", 
        RowBox[{"-", 
         FractionBox["4", "69"]}]}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "7", "]"}], "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["709", "27"], ",", 
        FractionBox["63", "10"], ",", 
        FractionBox["131", "5"]}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "8", "]"}], "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["378", "59"]}], ",", 
        RowBox[{"-", 
         FractionBox["934", "65"]}], ",", 
        FractionBox["311", "94"]}], "}"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"referenceKinematics", "[", "10", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"x", "[", "1", "]"}], "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"141", ",", 
        FractionBox["967", "37"], ",", "11"}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "81"]}], ",", 
        RowBox[{"-", 
         FractionBox["680", "79"]}], ",", 
        FractionBox["157", "11"]}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["349", "21"]}], ",", 
        FractionBox["389", "67"], ",", 
        FractionBox["127", "66"]}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "4", "]"}], "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["451", "42"], ",", 
        RowBox[{"-", 
         FractionBox["215", "16"]}], ",", 
        RowBox[{"-", 
         FractionBox["98", "43"]}]}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "5", "]"}], "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["183", "23"]}], ",", 
        RowBox[{"-", 
         FractionBox["294", "5"]}], ",", 
        RowBox[{"-", 
         FractionBox["462", "19"]}]}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "6", "]"}], "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["731", "40"]}], ",", 
        RowBox[{"-", 
         FractionBox["310", "71"]}], ",", 
        FractionBox["866", "37"]}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "7", "]"}], "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["837", "64"]}], ",", 
        RowBox[{"-", 
         FractionBox["802", "15"]}], ",", 
        RowBox[{"-", 
         FractionBox["253", "20"]}]}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "8", "]"}], "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["865", "26"], ",", 
        FractionBox["459", "13"], ",", 
        FractionBox["186", "25"]}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "9", "]"}], "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["319", "7"], ",", 
        FractionBox["131", "42"], ",", 
        RowBox[{"-", 
         FractionBox["186", "67"]}]}], "}"}]}], ",", 
     RowBox[{
      RowBox[{"x", "[", "10", "]"}], "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["464", "65"], ",", 
        FractionBox["256", "17"], ",", 
        RowBox[{"-", 
         FractionBox["369", "8"]}]}], "}"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"eval", "[", "kin_", "]"}], "[", "expr_", "]"}], ":=", 
   RowBox[{"expr", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"i_", ",", "j_"}], "]"}], ":>", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", 
         RowBox[{"+", "1"}], ",", 
         RowBox[{"+", "1"}]}], "}"}], ".", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"x", "[", "i", "]"}], "-", 
           RowBox[{"x", "[", "j", "]"}]}], "/.", "kin"}], ")"}], "2"]}]}], 
     "}"}]}]}], ";"}]}], "Code",
 CellLabel->"In[56]:=",ExpressionUUID->"c4a4d839-df44-440e-a679-d0b23ec85ec3"],

Cell["Each f-graph is represented by a permutation seed monomial:", "Text",ExpressionUUID->"93ebcf54-bf8d-4f06-ac9a-8beb7371b17e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"pfGraphList", "[", "6", "]"}], "[", 
  RowBox[{"[", "3", "]"}], "]"}]], "Input",
 CellLabel->"In[25]:=",ExpressionUUID->"18f54802-0777-479b-b740-3e1e986b73dd"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"x", "[", 
    RowBox[{"1", ",", "6"}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{"2", ",", "4"}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{"3", ",", "5"}], "]"}]}], 
  RowBox[{
   RowBox[{"x", "[", 
    RowBox[{"1", ",", "2"}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{"1", ",", "3"}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{"1", ",", "4"}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{"1", ",", "5"}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{"2", ",", "3"}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{"2", ",", "5"}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{"2", ",", "6"}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{"3", ",", "4"}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{"3", ",", "6"}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{"4", ",", "5"}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{"4", ",", "6"}], "]"}], " ", 
   RowBox[{"x", "[", 
    RowBox[{"5", ",", "6"}], "]"}]}]]], "Output",
 CellLabel->"Out[25]=",ExpressionUUID->"45f887f1-7288-4f38-ae42-19595b80562e"]
}, Open  ]],

Cell["\<\
The complete rational function is obtained by summing over all inequivalent \
permutations:\
\>", "Text",ExpressionUUID->"8ae12563-4f00-4d2b-bceb-701f0c2e6ba8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fgraph2rat", "[", 
  RowBox[{
   RowBox[{"pfGraphList", "[", "6", "]"}], "[", 
   RowBox[{"[", "3", "]"}], "]"}], "]"}]], "Input",
 CellLabel->"In[26]:=",ExpressionUUID->"aad069ae-15ab-49ed-bcc5-bb3ea9125228"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "4"}], "]"}]}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "2"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", "6"}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "4"}], "]"}]}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "2"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", "6"}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}]}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "2"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", "6"}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}]}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "2"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", "6"}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "6"}], "]"}]}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "2"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", "6"}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "6"}], "]"}]}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "2"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", "6"}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}]}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "2"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", "6"}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}]}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "2"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", "6"}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "2"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}]}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", "6"}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "6"}], "]"}]}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "2"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", "6"}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "6"}], "]"}]}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "2"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", "6"}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "2"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "6"}], "]"}]}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", "6"}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", "6"}], "]"}]}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "2"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "6"}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", "6"}], "]"}]}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "2"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "6"}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "2"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"5", ",", "6"}], "]"}]}], 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "6"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "5"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"4", ",", "6"}], "]"}]}]]}]], "Output",
 CellLabel->"Out[26]=",ExpressionUUID->"dc58911d-0b66-4112-b4d5-65fd06c12cdd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["F", "4"], 
  TraditionalForm]],ExpressionUUID->"ca7e7c1e-b9fd-4074-b9fa-c1aaf2e206a5"]], \
"Subsubsection",ExpressionUUID->"3ef12133-4c28-4aac-97c2-e67644996d5e"],

Cell["\<\
The 4-point case is special: there is only 1 planar f-graph and 0 bipartite \
f-graphs:\
\>", "Text",ExpressionUUID->"faa325a9-2cdb-45de-a67e-b53aee8b53bd"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"pfGraphList", "[", "4", "]"}], "\[IndentingNewLine]", 
 RowBox[{"bfGraphList", "[", "4", "]"}]}], "Input",
 CellLabel->"In[27]:=",ExpressionUUID->"5db0feab-3150-4512-858c-0708f57e729c"],

Cell[BoxData[
 RowBox[{"{", 
  FractionBox["1", 
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "2"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"1", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "3"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "4"}], "]"}], " ", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "4"}], "]"}]}]], "}"}]], "Output",
 CellLabel->"Out[27]=",ExpressionUUID->"c53e7fa9-fcd5-4f32-ad13-37a9b9478e6f"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellLabel->"Out[28]=",ExpressionUUID->"f9705600-dd55-4e7e-8b2d-b6523b3fd12b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["F", "6"], 
  TraditionalForm]],ExpressionUUID->"3534acf6-70e4-41a9-a153-e823ed451998"]], \
"Subsubsection",ExpressionUUID->"d64596e4-e9fb-46fe-bb52-9e2427dcae29"],

Cell["\<\
At 6 points, there are 3 planar f-graphs and 1 bipartite f-graph:\
\>", "Text",ExpressionUUID->"ec6ff7a9-ed55-42e6-b9f4-528cbab7ef98"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Length", "[", 
  RowBox[{"pfGraphList", "[", "6", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", 
  RowBox[{"bfGraphList", "[", "6", "]"}], "]"}]}], "Input",
 CellLabel->"In[29]:=",ExpressionUUID->"e704d626-d250-4ec9-8922-e3f9cd0acb88"],

Cell[BoxData["3"], "Output",
 CellLabel->"Out[29]=",ExpressionUUID->"d4daba67-7e03-4a49-9434-ee46ec7e8858"],

Cell[BoxData["1"], "Output",
 CellLabel->"Out[30]=",ExpressionUUID->"3791b1f9-204a-448b-bbc0-069f30de3128"]
}, Open  ]],

Cell["\<\
There is 1 inter-class Gram identity relating bipartite f-graphs to planar \
f-graphs, as can be checked numerically:\
\>", "Text",ExpressionUUID->"7f56b3ff-4eeb-4c86-8821-79dc7b92d2a2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"capGram", "[", "6", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"Rule", "[", 
     RowBox[{"a_", ",", "b_"}], "]"}], ":>", 
    RowBox[{"a", "-", "b"}]}]}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"bf", "[", "i_", "]"}], ":>", 
     RowBox[{
      RowBox[{"bfGraphListNum", "[", "6", "]"}], "[", 
      RowBox[{"[", "i", "]"}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"pf", "[", "i_", "]"}], ":>", 
     RowBox[{
      RowBox[{"pfGraphListNum", "[", "6", "]"}], "[", 
      RowBox[{"[", "i", "]"}], "]"}]}]}], "}"}]}]}], "Input",
 CellLabel->"In[31]:=",ExpressionUUID->"0786ede4-fa8b-4fb4-a970-e54c6f8e6ea1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"2", " ", 
    RowBox[{"bf", "[", "1", "]"}]}], "\[Rule]", 
   RowBox[{
    RowBox[{"pf", "[", "1", "]"}], "-", 
    RowBox[{"pf", "[", "2", "]"}], "+", 
    FractionBox[
     RowBox[{"pf", "[", "3", "]"}], "2"]}]}], "}"}]], "Output",
 CellLabel->"Out[31]=",ExpressionUUID->"8d274f96-3ca8-47dd-9b59-369bf708eebd"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellLabel->"Out[32]=",ExpressionUUID->"54c3122e-1247-4a7c-91a9-ba671d28ec30"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["F", "8"], 
  TraditionalForm]],ExpressionUUID->"cbf7eadc-a73d-4778-b6a9-53c5225c375e"]], \
"Subsubsection",
 InitializationCell->
  True,ExpressionUUID->"927cd9c9-44a2-49a9-b26f-5ae5bbc458af"],

Cell["\<\
At 8 points, there are 61 planar f-graphs and 4 bipartite f-graphs:\
\>", "Text",ExpressionUUID->"c6e84b21-b13d-4a1c-8dad-1f352a8e045f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Length", "[", 
  RowBox[{"pfGraphList", "[", "8", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", 
  RowBox[{"bfGraphList", "[", "8", "]"}], "]"}]}], "Input",
 CellLabel->"In[33]:=",ExpressionUUID->"42c2387f-1db8-4c5f-b88f-be34ca3aee32"],

Cell[BoxData["61"], "Output",
 CellLabel->"Out[33]=",ExpressionUUID->"59c825cc-a1fa-48b2-92f4-af411d09cce0"],

Cell[BoxData["4"], "Output",
 CellLabel->"Out[34]=",ExpressionUUID->"42f11a27-c362-4f25-a845-dcfbb97c04e7"]
}, Open  ]],

Cell["\<\
There are 2 inter-class Gram identities relating bipartite f-graphs to planar \
f-graphs, as can be checked numerically:\
\>", "Text",ExpressionUUID->"458077ae-8a62-499a-ba65-469a8bfe925c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"capGram", "[", "8", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"Rule", "[", 
     RowBox[{"a_", ",", "b_"}], "]"}], ":>", 
    RowBox[{"a", "-", "b"}]}]}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"bf", "[", "i_", "]"}], ":>", 
     RowBox[{
      RowBox[{"bfGraphListNum", "[", "8", "]"}], "[", 
      RowBox[{"[", "i", "]"}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"pf", "[", "i_", "]"}], ":>", 
     RowBox[{
      RowBox[{"pfGraphListNum", "[", "8", "]"}], "[", 
      RowBox[{"[", "i", "]"}], "]"}]}]}], "}"}]}]}], "Input",
 CellLabel->"In[35]:=",ExpressionUUID->"ef5f34b8-973a-4d65-ae15-cf28175feb06"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"bf", "[", "2", "]"}], "\[Rule]", 
    RowBox[{"pf", "[", "40", "]"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"4", " ", 
      RowBox[{"bf", "[", "1", "]"}]}], "+", 
     RowBox[{"bf", "[", "3", "]"}]}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"pf", "[", "6", "]"}]}], "+", 
     RowBox[{"pf", "[", "7", "]"}], "-", 
     RowBox[{"pf", "[", "8", "]"}], "+", 
     FractionBox[
      RowBox[{"pf", "[", "10", "]"}], "2"], "+", 
     RowBox[{"pf", "[", "11", "]"}], "-", 
     FractionBox[
      RowBox[{"pf", "[", "12", "]"}], "8"], "+", 
     FractionBox[
      RowBox[{"pf", "[", "15", "]"}], "8"], "+", 
     FractionBox[
      RowBox[{"pf", "[", "19", "]"}], "8"], "-", 
     FractionBox[
      RowBox[{"pf", "[", "20", "]"}], "2"], "-", 
     FractionBox[
      RowBox[{"pf", "[", "21", "]"}], "8"], "+", 
     FractionBox[
      RowBox[{"pf", "[", "22", "]"}], "4"], "+", 
     FractionBox[
      RowBox[{"pf", "[", "23", "]"}], "8"], "-", 
     FractionBox[
      RowBox[{"pf", "[", "24", "]"}], "4"], "+", 
     FractionBox[
      RowBox[{"5", " ", 
       RowBox[{"pf", "[", "26", "]"}]}], "8"], "+", 
     FractionBox[
      RowBox[{"pf", "[", "27", "]"}], "8"], "-", 
     FractionBox[
      RowBox[{"pf", "[", "28", "]"}], "8"], "-", 
     FractionBox[
      RowBox[{"pf", "[", "29", "]"}], "2"], "+", 
     RowBox[{"pf", "[", "30", "]"}], "-", 
     FractionBox[
      RowBox[{"pf", "[", "31", "]"}], "4"], "+", 
     FractionBox[
      RowBox[{"pf", "[", "32", "]"}], "4"], "+", 
     FractionBox[
      RowBox[{"pf", "[", "33", "]"}], "8"], "-", 
     FractionBox[
      RowBox[{"pf", "[", "34", "]"}], "8"], "-", 
     FractionBox[
      RowBox[{"pf", "[", "35", "]"}], "8"], "+", 
     FractionBox[
      RowBox[{"pf", "[", "36", "]"}], "8"], "-", 
     FractionBox[
      RowBox[{"pf", "[", "37", "]"}], "8"], "+", 
     FractionBox[
      RowBox[{"pf", "[", "38", "]"}], "4"], "-", 
     FractionBox[
      RowBox[{"pf", "[", "39", "]"}], "8"], "-", 
     FractionBox[
      RowBox[{"7", " ", 
       RowBox[{"pf", "[", "40", "]"}]}], "4"], "+", 
     FractionBox[
      RowBox[{"pf", "[", "41", "]"}], "8"], "-", 
     FractionBox[
      RowBox[{"pf", "[", "43", "]"}], "8"], "+", 
     FractionBox[
      RowBox[{"pf", "[", "44", "]"}], "8"], "+", 
     FractionBox[
      RowBox[{"pf", "[", "45", "]"}], "4"], "+", 
     FractionBox[
      RowBox[{"pf", "[", "46", "]"}], "2"], "-", 
     FractionBox[
      RowBox[{"pf", "[", "47", "]"}], "4"], "-", 
     FractionBox[
      RowBox[{"pf", "[", "49", "]"}], "8"], "+", 
     FractionBox[
      RowBox[{"pf", "[", "50", "]"}], "4"], "-", 
     FractionBox[
      RowBox[{"pf", "[", "52", "]"}], "8"], "+", 
     FractionBox[
      RowBox[{"3", " ", 
       RowBox[{"pf", "[", "54", "]"}]}], "4"], "+", 
     FractionBox[
      RowBox[{"pf", "[", "56", "]"}], "8"], "+", 
     FractionBox[
      RowBox[{"pf", "[", "59", "]"}], "8"], "-", 
     FractionBox[
      RowBox[{"pf", "[", "60", "]"}], "8"], "+", 
     FractionBox[
      RowBox[{"pf", "[", "61", "]"}], "8"]}]}]}], "}"}]], "Output",
 CellLabel->"Out[35]=",ExpressionUUID->"df0965e2-1666-4b0a-8af3-662c2bdea950"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0"}], "}"}]], "Output",
 CellLabel->"Out[36]=",ExpressionUUID->"db0bc65c-35f4-4f23-88e8-945b4e34160e"]
}, Open  ]],

Cell[TextData[{
 "As a result, the bipartite representation of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["F", "8"], "\[Element]", 
    RowBox[{"B", "\[Intersection]", "P"}]}], TraditionalForm]],ExpressionUUID->
  "48a2f5b3-a74d-4e37-bcd1-f8a4c04aee2a"],
 " is a linear combination of ",
 StyleBox["bf[2]", "Code"],
 " and ",
 StyleBox["4bf[1]+bf[3]", "Code"],
 ", which is uniquely fixed by the graphical rules:"
}], "Text",ExpressionUUID->"55ba1568-c585-4a75-a815-4fc2306c0965"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"bfGraphCoeffs", "[", "8", "]"}], ".", 
  RowBox[{"(", 
   RowBox[{"bf", "/@", 
    RowBox[{"Range", "[", "4", "]"}]}], ")"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"-", "4"}], 
    RowBox[{"Keys", "[", 
     RowBox[{
      RowBox[{"capGram", "[", "8", "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "+", 
   RowBox[{"2", 
    RowBox[{"Keys", "[", 
     RowBox[{
      RowBox[{"capGram", "[", "8", "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}], "]"}]}]}], "//", "Expand"}]}], "Input",
 CellLabel->"In[37]:=",ExpressionUUID->"5338330c-6a1a-43bf-a10c-8ca553659151"],

Cell[BoxData[
 RowBox[{
  RowBox[{"8", " ", 
   RowBox[{"bf", "[", "1", "]"}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"bf", "[", "2", "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"bf", "[", "3", "]"}]}]}]], "Output",
 CellLabel->"Out[37]=",ExpressionUUID->"e874e075-3218-416c-9414-ad7e4fb51b28"],

Cell[BoxData[
 RowBox[{
  RowBox[{"8", " ", 
   RowBox[{"bf", "[", "1", "]"}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"bf", "[", "2", "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"bf", "[", "3", "]"}]}]}]], "Output",
 CellLabel->"Out[38]=",ExpressionUUID->"2848f2d6-28de-46cf-b721-f865ec4f65f1"]
}, Open  ]],

Cell["\<\
There is 1 intra-class Gram identity within the planar f-graphs, involving 41 \
planar f-graphs:\
\>", "Text",ExpressionUUID->"d2cb2dde-720b-4f5d-86bb-4e20f828dfe2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"pGram", "[", "8", "]"}], ".", 
  RowBox[{"(", 
   RowBox[{"pf", "/@", 
    RowBox[{"Range", "[", "61", "]"}]}], ")"}]}], "\[IndentingNewLine]", 
 RowBox[{"%", "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"pf", "[", "i_", "]"}], ":>", 
    RowBox[{
     RowBox[{"pfGraphListNum", "[", "8", "]"}], "[", 
     RowBox[{"[", "i", "]"}], "]"}]}], "}"}]}]}], "Input",
 CellLabel->"In[39]:=",ExpressionUUID->"ad1b5285-447f-44a4-9264-d64bf8058697"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"pf", "[", "1", "]"}], "4"]}], "+", 
   RowBox[{"pf", "[", "2", "]"}], "-", 
   RowBox[{"3", " ", 
    RowBox[{"pf", "[", "3", "]"}]}], "+", 
   FractionBox[
    RowBox[{"pf", "[", "4", "]"}], "4"], "+", 
   FractionBox[
    RowBox[{"pf", "[", "5", "]"}], "4"], "-", 
   RowBox[{"5", " ", 
    RowBox[{"pf", "[", "6", "]"}]}], "-", 
   FractionBox[
    RowBox[{"7", " ", 
     RowBox[{"pf", "[", "7", "]"}]}], "2"], "+", 
   RowBox[{"4", " ", 
    RowBox[{"pf", "[", "8", "]"}]}], "+", 
   FractionBox[
    RowBox[{"pf", "[", "9", "]"}], "2"], "+", 
   RowBox[{"4", " ", 
    RowBox[{"pf", "[", "10", "]"}]}], "+", 
   RowBox[{"2", " ", 
    RowBox[{"pf", "[", "11", "]"}]}], "-", 
   RowBox[{"pf", "[", "12", "]"}], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     RowBox[{"pf", "[", "14", "]"}]}], "4"], "+", 
   FractionBox[
    RowBox[{"pf", "[", "18", "]"}], "4"], "-", 
   RowBox[{"pf", "[", "19", "]"}], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     RowBox[{"pf", "[", "20", "]"}]}], "2"], "-", 
   RowBox[{"pf", "[", "21", "]"}], "+", 
   RowBox[{"pf", "[", "22", "]"}], "+", 
   FractionBox[
    RowBox[{"pf", "[", "24", "]"}], "2"], "+", 
   FractionBox[
    RowBox[{"3", " ", 
     RowBox[{"pf", "[", "25", "]"}]}], "4"], "-", 
   RowBox[{"pf", "[", "26", "]"}], "+", 
   FractionBox[
    RowBox[{"5", " ", 
     RowBox[{"pf", "[", "27", "]"}]}], "2"], "-", 
   FractionBox[
    RowBox[{"pf", "[", "29", "]"}], "2"], "-", 
   FractionBox[
    RowBox[{"pf", "[", "38", "]"}], "4"], "+", 
   RowBox[{"9", " ", 
    RowBox[{"pf", "[", "40", "]"}]}], "-", 
   FractionBox[
    RowBox[{"pf", "[", "41", "]"}], "2"], "-", 
   FractionBox[
    RowBox[{"pf", "[", "42", "]"}], "4"], "+", 
   FractionBox[
    RowBox[{"pf", "[", "43", "]"}], "2"], "-", 
   FractionBox[
    RowBox[{"pf", "[", "45", "]"}], "2"], "-", 
   RowBox[{"2", " ", 
    RowBox[{"pf", "[", "46", "]"}]}], "-", 
   RowBox[{"pf", "[", "47", "]"}], "+", 
   FractionBox[
    RowBox[{"pf", "[", "48", "]"}], "2"], "-", 
   FractionBox[
    RowBox[{"pf", "[", "49", "]"}], "4"], "-", 
   RowBox[{"pf", "[", "50", "]"}], "+", 
   FractionBox[
    RowBox[{"pf", "[", "51", "]"}], "4"], "+", 
   FractionBox[
    RowBox[{"pf", "[", "52", "]"}], "2"], "-", 
   RowBox[{"pf", "[", "54", "]"}], "-", 
   FractionBox[
    RowBox[{"pf", "[", "56", "]"}], "2"], "+", 
   FractionBox[
    RowBox[{"pf", "[", "57", "]"}], "4"], "+", 
   FractionBox[
    RowBox[{"pf", "[", "58", "]"}], "2"], "-", 
   FractionBox[
    RowBox[{"pf", "[", "59", "]"}], "2"], "-", 
   FractionBox[
    RowBox[{"3", " ", 
     RowBox[{"pf", "[", "60", "]"}]}], "4"], "+", 
   RowBox[{"pf", "[", "61", "]"}]}], "}"}]], "Output",
 CellLabel->"Out[39]=",ExpressionUUID->"7bb2ae16-e9f0-49db-b22f-de15680ffa82"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellLabel->"Out[40]=",ExpressionUUID->"9d2f7bad-f0df-4a0e-acfd-21c77b1174c0"]
}, Open  ]],

Cell[TextData[{
 "As a result, the planar representation of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["F", "8"], TraditionalForm]],ExpressionUUID->
  "94d5cba4-eed4-4099-b497-b02083fa028f"],
 " is not unique, but has 1 redundancy parametrized by ",
 StyleBox["p[8,1]", "Code"],
 ":"
}], "Text",ExpressionUUID->"5484cd0c-dd8c-49a0-88af-5db181522a39"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"pfGraphCoeffs", "[", "8", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Coefficient", "[", 
   RowBox[{"%", ",", 
    RowBox[{"p", "[", 
     RowBox[{"8", ",", "1"}], "]"}]}], "]"}], "===", 
  RowBox[{
   RowBox[{"pGram", "[", "8", "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]}], "Input",
 CellLabel->"In[41]:=",ExpressionUUID->"6944bea3-6edd-4c8f-b863-d821933567a6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "4"]}], " ", 
    RowBox[{"p", "[", 
     RowBox[{"8", ",", "1"}], "]"}]}], ",", 
   RowBox[{"p", "[", 
    RowBox[{"8", ",", "1"}], "]"}], ",", 
   RowBox[{
    RowBox[{"-", "3"}], " ", 
    RowBox[{"p", "[", 
     RowBox[{"8", ",", "1"}], "]"}]}], ",", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"p", "[", 
     RowBox[{"8", ",", "1"}], "]"}]}], ",", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"p", "[", 
     RowBox[{"8", ",", "1"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "2"}], "-", 
    RowBox[{"5", " ", 
     RowBox[{"p", "[", 
      RowBox[{"8", ",", "1"}], "]"}]}]}], ",", 
   RowBox[{"2", "-", 
    RowBox[{
     FractionBox["7", "2"], " ", 
     RowBox[{"p", "[", 
      RowBox[{"8", ",", "1"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", "2"}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"p", "[", 
      RowBox[{"8", ",", "1"}], "]"}]}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"p", "[", 
     RowBox[{"8", ",", "1"}], "]"}]}], ",", 
   RowBox[{"1", "+", 
    RowBox[{"4", " ", 
     RowBox[{"p", "[", 
      RowBox[{"8", ",", "1"}], "]"}]}]}], ",", 
   RowBox[{"2", "+", 
    RowBox[{"2", " ", 
     RowBox[{"p", "[", 
      RowBox[{"8", ",", "1"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "4"]}], "-", 
    RowBox[{"p", "[", 
     RowBox[{"8", ",", "1"}], "]"}]}], ",", "0", ",", 
   RowBox[{
    FractionBox["3", "4"], " ", 
    RowBox[{"p", "[", 
     RowBox[{"8", ",", "1"}], "]"}]}], ",", 
   FractionBox["1", "4"], ",", "0", ",", "0", ",", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"p", "[", 
     RowBox[{"8", ",", "1"}], "]"}]}], ",", 
   RowBox[{
    FractionBox["1", "4"], "-", 
    RowBox[{"p", "[", 
     RowBox[{"8", ",", "1"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"p", "[", 
      RowBox[{"8", ",", "1"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "4"]}], "-", 
    RowBox[{"p", "[", 
     RowBox[{"8", ",", "1"}], "]"}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], "+", 
    RowBox[{"p", "[", 
     RowBox[{"8", ",", "1"}], "]"}]}], ",", 
   FractionBox["1", "4"], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"p", "[", 
      RowBox[{"8", ",", "1"}], "]"}]}]}], ",", 
   RowBox[{
    FractionBox["3", "4"], " ", 
    RowBox[{"p", "[", 
     RowBox[{"8", ",", "1"}], "]"}]}], ",", 
   RowBox[{
    FractionBox["5", "4"], "-", 
    RowBox[{"p", "[", 
     RowBox[{"8", ",", "1"}], "]"}]}], ",", 
   RowBox[{
    FractionBox["1", "4"], "+", 
    RowBox[{
     FractionBox["5", "2"], " ", 
     RowBox[{"p", "[", 
      RowBox[{"8", ",", "1"}], "]"}]}]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "4"]}], ",", 
   RowBox[{
    RowBox[{"-", "1"}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"p", "[", 
      RowBox[{"8", ",", "1"}], "]"}]}]}], ",", "2", ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "4"], ",", 
   RowBox[{"-", 
    FractionBox["1", "4"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "4"]}], ",", 
   FractionBox["1", "4"], ",", 
   RowBox[{"-", 
    FractionBox["1", "4"]}], ",", 
   RowBox[{
    FractionBox["1", "2"], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"p", "[", 
      RowBox[{"8", ",", "1"}], "]"}]}]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "4"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["15", "2"]}], "+", 
    RowBox[{"9", " ", 
     RowBox[{"p", "[", 
      RowBox[{"8", ",", "1"}], "]"}]}]}], ",", 
   RowBox[{
    FractionBox["1", "4"], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"p", "[", 
      RowBox[{"8", ",", "1"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "4"]}], " ", 
    RowBox[{"p", "[", 
     RowBox[{"8", ",", "1"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "4"]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"p", "[", 
      RowBox[{"8", ",", "1"}], "]"}]}]}], ",", 
   FractionBox["1", "4"], ",", 
   RowBox[{
    FractionBox["1", "2"], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"p", "[", 
      RowBox[{"8", ",", "1"}], "]"}]}]}], ",", 
   RowBox[{"1", "-", 
    RowBox[{"2", " ", 
     RowBox[{"p", "[", 
      RowBox[{"8", ",", "1"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], "-", 
    RowBox[{"p", "[", 
     RowBox[{"8", ",", "1"}], "]"}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"p", "[", 
     RowBox[{"8", ",", "1"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "4"]}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"p", "[", 
      RowBox[{"8", ",", "1"}], "]"}]}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], "-", 
    RowBox[{"p", "[", 
     RowBox[{"8", ",", "1"}], "]"}]}], ",", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"p", "[", 
     RowBox[{"8", ",", "1"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "4"]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"p", "[", 
      RowBox[{"8", ",", "1"}], "]"}]}]}], ",", "0", ",", 
   RowBox[{
    FractionBox["3", "2"], "-", 
    RowBox[{"p", "[", 
     RowBox[{"8", ",", "1"}], "]"}]}], ",", "0", ",", 
   RowBox[{
    FractionBox["1", "4"], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"p", "[", 
      RowBox[{"8", ",", "1"}], "]"}]}]}], ",", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"p", "[", 
     RowBox[{"8", ",", "1"}], "]"}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"p", "[", 
     RowBox[{"8", ",", "1"}], "]"}]}], ",", 
   RowBox[{
    FractionBox["1", "4"], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"p", "[", 
      RowBox[{"8", ",", "1"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "4"]}], "-", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     RowBox[{"p", "[", 
      RowBox[{"8", ",", "1"}], "]"}]}]}], ",", 
   RowBox[{
    FractionBox["1", "4"], "+", 
    RowBox[{"p", "[", 
     RowBox[{"8", ",", "1"}], "]"}]}]}], "}"}]], "Output",
 CellLabel->"Out[41]=",ExpressionUUID->"04674642-7c54-44ff-8fb8-ee1eb1119130"],

Cell[BoxData["True"], "Output",
 CellLabel->"Out[42]=",ExpressionUUID->"3c7a9431-eedb-418e-9d3f-dc80dcc15b0c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["F", "10"], 
  TraditionalForm]],ExpressionUUID->"0e0cc33b-014f-4d30-a396-0f7faf6a5071"]], \
"Subsubsection",ExpressionUUID->"1b7d9839-8fdf-4e69-83c9-636c1a4451cd"],

Cell["\<\
At 10 points, there are 19741 planar f-graphs and 120 bipartite f-graphs:\
\>", "Text",ExpressionUUID->"315e704b-340e-464e-bb29-d3090bed7b44"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Length", "[", 
  RowBox[{"pfGraphList", "[", "10", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", 
  RowBox[{"bfGraphList", "[", "10", "]"}], "]"}]}], "Input",
 CellLabel->"In[43]:=",ExpressionUUID->"89014ab8-184e-4499-ae89-7f7073267315"],

Cell[BoxData["19741"], "Output",
 CellLabel->"Out[43]=",ExpressionUUID->"47e3fc4f-7ea4-4710-9014-5dd17ce56f22"],

Cell[BoxData["120"], "Output",
 CellLabel->"Out[44]=",ExpressionUUID->"ebbb8ee9-e54f-4cf8-b162-4218d2eb340a"]
}, Open  ]],

Cell["\<\
There are 3 inter-class Gram identities relating bipartite f-graphs to planar \
f-graphs, as can be checked numerically:\
\>", "Text",ExpressionUUID->"12e1ce7a-9e8f-4827-be9f-16b9b91ff18f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"capGram", "[", "10", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{
    RowBox[{"Rule", "[", 
     RowBox[{"a_", ",", "b_"}], "]"}], ":>", 
    RowBox[{"a", "-", "b"}]}]}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"bf", "[", "i_", "]"}], ":>", 
     RowBox[{
      RowBox[{"bfGraphListNum", "[", "10", "]"}], "[", 
      RowBox[{"[", "i", "]"}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"pf", "[", "i_", "]"}], ":>", 
     RowBox[{
      RowBox[{"pfGraphListNum", "[", "10", "]"}], "[", 
      RowBox[{"[", "i", "]"}], "]"}]}]}], "}"}]}]}], "Input",
 CellLabel->"In[45]:=",ExpressionUUID->"db804cb1-9175-4a6a-9a54-829b7cc04032"],

Cell[BoxData[
 TemplateBox[Association["shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{
         RowBox[{
           RowBox[{
             RowBox[{"256", " ", 
               RowBox[{"bf", "[", "1", "]"}]}], "-", 
             RowBox[{"48", " ", 
               RowBox[{"bf", "[", "2", "]"}]}], "+", 
             RowBox[{"16", " ", 
               RowBox[{"bf", "[", "3", "]"}]}], "-", 
             RowBox[{"104", " ", 
               RowBox[{"bf", "[", "4", "]"}]}], "+", 
             RowBox[{"32", " ", 
               RowBox[{"bf", "[", "5", "]"}]}], "-", 
             RowBox[{"64", " ", 
               RowBox[{"bf", "[", "6", "]"}]}], "-", 
             RowBox[{"28", " ", 
               RowBox[{"bf", "[", "7", "]"}]}], "+", 
             FractionBox[
              RowBox[{"68", " ", 
                RowBox[{"bf", "[", "8", "]"}]}], "3"], "+", 
             FractionBox[
              RowBox[{"32", " ", 
                RowBox[{"bf", "[", "9", "]"}]}], "3"], "-", 
             FractionBox[
              RowBox[{"32", " ", 
                RowBox[{"bf", "[", "10", "]"}]}], "3"], "+", 
             FractionBox[
              RowBox[{"32", " ", 
                RowBox[{"bf", "[", "12", "]"}]}], "3"], "+", 
             FractionBox[
              RowBox[{"25", " ", 
                RowBox[{"bf", "[", "14", "]"}]}], "3"], "-", 
             FractionBox[
              RowBox[{"50", " ", 
                RowBox[{"bf", "[", "15", "]"}]}], "3"], "-", 
             FractionBox[
              RowBox[{"8", " ", 
                RowBox[{"bf", "[", "16", "]"}]}], "3"], "+", 
             TemplateBox[{"68"}, "OutputSizeLimit`Skeleton"], "+", 
             FractionBox[
              RowBox[{"815", " ", 
                RowBox[{"bf", "[", "65", "]"}]}], "9"], "-", 
             FractionBox[
              RowBox[{"1009", " ", 
                RowBox[{"bf", "[", "66", "]"}]}], "18"], "+", 
             FractionBox[
              RowBox[{"1402", " ", 
                RowBox[{"bf", "[", "67", "]"}]}], "9"], "-", 
             FractionBox[
              RowBox[{"2708", " ", 
                RowBox[{"bf", "[", "68", "]"}]}], "9"], "-", 
             FractionBox[
              RowBox[{"725", " ", 
                RowBox[{"bf", "[", "69", "]"}]}], "9"], "+", 
             FractionBox[
              RowBox[{"1304", " ", 
                RowBox[{"bf", "[", "70", "]"}]}], "3"], "-", 
             FractionBox[
              RowBox[{"626", " ", 
                RowBox[{"bf", "[", "71", "]"}]}], "9"], "+", 
             FractionBox[
              RowBox[{"337", " ", 
                RowBox[{"bf", "[", "72", "]"}]}], "9"], "-", 
             FractionBox[
              RowBox[{"674", " ", 
                RowBox[{"bf", "[", "75", "]"}]}], "9"], "+", 
             FractionBox[
              RowBox[{"674", " ", 
                RowBox[{"bf", "[", "76", "]"}]}], "9"], "-", 
             FractionBox[
              RowBox[{"16", " ", 
                RowBox[{"bf", "[", "90", "]"}]}], "3"], "+", 
             FractionBox[
              RowBox[{"16", " ", 
                RowBox[{"bf", "[", "91", "]"}]}], "3"], "+", 
             RowBox[{"4", " ", 
               RowBox[{"bf", "[", "92", "]"}]}]}], "\[Rule]", 
           RowBox[{
             RowBox[{"-", 
               FractionBox[
                RowBox[{"5", " ", 
                  RowBox[{"pf", "[", "2", "]"}]}], "2"]}], "+", 
             FractionBox[
              RowBox[{"13", " ", 
                TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]}], "2"], "-", 
             FractionBox[
              TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "2"], "+", 
             TemplateBox[{"15424"}, "OutputSizeLimit`Skeleton"], "+", 
             RowBox[{"pf", "[", "19734", "]"}], "-", 
             RowBox[{"pf", "[", "19737", "]"}]}]}], ",", 
         RowBox[{
           TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "\[Rule]", 
           TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]}], ",", 
         TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]}], "}"}], 
     Short[#, 8]& ], "line" -> 45, "sessionID" -> 32805651514279613066, 
   "byteCount" -> 1666760, "size" -> 8, "stored" -> False, "expr" -> 
   Missing["NotStored"], "wrap" -> OutputSizeLimit`Defer, "version" -> 1],
  "OutputSizeLimitTemplate"]], "Output",
 CellLabel->"Out[45]=",ExpressionUUID->"4f99c573-ff81-4685-9a19-6c5733a93cc6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellLabel->"Out[46]=",ExpressionUUID->"027dd817-72e4-4cd6-8e2e-762ad4733cad"]
}, Open  ]],

Cell["\<\
Moreover, there are 31 intra-class Gram identity within the bipartite \
f-graphs:\
\>", "Text",ExpressionUUID->"a91c60ac-f35b-4dd7-8797-01e109d5e196"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Length", "[", 
  RowBox[{"bGram", "[", "10", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"bGram", "[", "10", "]"}], ".", 
   RowBox[{"(", 
    RowBox[{"bf", "/@", 
     RowBox[{"Range", "[", "120", "]"}]}], ")"}]}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"bf", "[", "i_", "]"}], ":>", 
    RowBox[{
     RowBox[{"bfGraphListNum", "[", "10", "]"}], "[", 
     RowBox[{"[", "i", "]"}], "]"}]}], "}"}]}]}], "Input",
 CellLabel->"In[47]:=",ExpressionUUID->"8279ec69-9c77-4e77-a1c0-5e1d57fd91c6"],

Cell[BoxData["31"], "Output",
 CellLabel->"Out[47]=",ExpressionUUID->"934f6647-fbd4-4caa-b1ab-cbd5591e7864"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0"}], "}"}]], "Output",
 CellLabel->"Out[48]=",ExpressionUUID->"2a7561d0-0c90-408b-8065-37c31b382616"]
}, Open  ]],

Cell[TextData[{
 "As a result, the bipartite representation of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["F", "10"], TraditionalForm]],ExpressionUUID->
  "1207e02d-7899-4180-b393-103cacab8256"],
 " is a linear combination of 34=3+31 linear combinations.\nAfter imposing \
the graphical rules, the function is uniquely fixed while the number Gram \
redundancies is reduced from 31 to 27, parametrized by ",
 StyleBox["b[10,1]~b[10,27]", "Code"],
 ":"
}], "Text",ExpressionUUID->"890b1208-ac65-4a42-a2e4-176b173db5db"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Variables", "[", 
  RowBox[{"bfGraphCoeffs", "[", "10", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"bfGraphCoeffs", "[", "10", "]"}]}], "Input",
 CellLabel->"In[49]:=",ExpressionUUID->"56e31ab3-8654-4df7-85c3-e68414ba7794"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"b", "[", 
    RowBox[{"10", ",", "1"}], "]"}], ",", 
   RowBox[{"b", "[", 
    RowBox[{"10", ",", "2"}], "]"}], ",", 
   RowBox[{"b", "[", 
    RowBox[{"10", ",", "3"}], "]"}], ",", 
   RowBox[{"b", "[", 
    RowBox[{"10", ",", "4"}], "]"}], ",", 
   RowBox[{"b", "[", 
    RowBox[{"10", ",", "5"}], "]"}], ",", 
   RowBox[{"b", "[", 
    RowBox[{"10", ",", "6"}], "]"}], ",", 
   RowBox[{"b", "[", 
    RowBox[{"10", ",", "7"}], "]"}], ",", 
   RowBox[{"b", "[", 
    RowBox[{"10", ",", "8"}], "]"}], ",", 
   RowBox[{"b", "[", 
    RowBox[{"10", ",", "9"}], "]"}], ",", 
   RowBox[{"b", "[", 
    RowBox[{"10", ",", "10"}], "]"}], ",", 
   RowBox[{"b", "[", 
    RowBox[{"10", ",", "11"}], "]"}], ",", 
   RowBox[{"b", "[", 
    RowBox[{"10", ",", "12"}], "]"}], ",", 
   RowBox[{"b", "[", 
    RowBox[{"10", ",", "13"}], "]"}], ",", 
   RowBox[{"b", "[", 
    RowBox[{"10", ",", "14"}], "]"}], ",", 
   RowBox[{"b", "[", 
    RowBox[{"10", ",", "15"}], "]"}], ",", 
   RowBox[{"b", "[", 
    RowBox[{"10", ",", "16"}], "]"}], ",", 
   RowBox[{"b", "[", 
    RowBox[{"10", ",", "17"}], "]"}], ",", 
   RowBox[{"b", "[", 
    RowBox[{"10", ",", "18"}], "]"}], ",", 
   RowBox[{"b", "[", 
    RowBox[{"10", ",", "19"}], "]"}], ",", 
   RowBox[{"b", "[", 
    RowBox[{"10", ",", "20"}], "]"}], ",", 
   RowBox[{"b", "[", 
    RowBox[{"10", ",", "21"}], "]"}], ",", 
   RowBox[{"b", "[", 
    RowBox[{"10", ",", "22"}], "]"}], ",", 
   RowBox[{"b", "[", 
    RowBox[{"10", ",", "23"}], "]"}], ",", 
   RowBox[{"b", "[", 
    RowBox[{"10", ",", "24"}], "]"}], ",", 
   RowBox[{"b", "[", 
    RowBox[{"10", ",", "25"}], "]"}], ",", 
   RowBox[{"b", "[", 
    RowBox[{"10", ",", "26"}], "]"}], ",", 
   RowBox[{"b", "[", 
    RowBox[{"10", ",", "27"}], "]"}]}], "}"}]], "Output",
 CellLabel->"Out[49]=",ExpressionUUID->"db63398b-8691-4255-8103-fe63ecc6ca0d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"32", ",", 
   RowBox[{"-", "6"}], ",", "2", ",", 
   RowBox[{"-", "10"}], ",", "4", ",", 
   RowBox[{"-", "8"}], ",", 
   RowBox[{"-", "2"}], ",", 
   FractionBox["4", "3"], ",", 
   FractionBox["4", "3"], ",", 
   RowBox[{"-", 
    FractionBox["4", "3"]}], ",", "0", ",", 
   FractionBox["4", "3"], ",", "0", ",", 
   FractionBox["2", "3"], ",", 
   RowBox[{"-", 
    FractionBox["4", "3"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "3"]}], ",", 
   FractionBox["2", "3"], ",", 
   RowBox[{"-", 
    FractionBox["1", "3"]}], ",", 
   FractionBox["2", "3"], ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"b", "[", 
    RowBox[{"10", ",", "1"}], "]"}], ",", 
   RowBox[{"b", "[", 
    RowBox[{"10", ",", "2"}], "]"}], ",", 
   RowBox[{"b", "[", 
    RowBox[{"10", ",", "3"}], "]"}], ",", 
   RowBox[{"b", "[", 
    RowBox[{"10", ",", "4"}], "]"}], ",", 
   RowBox[{"b", "[", 
    RowBox[{"10", ",", "5"}], "]"}], ",", 
   RowBox[{"b", "[", 
    RowBox[{"10", ",", "6"}], "]"}], ",", 
   RowBox[{"b", "[", 
    RowBox[{"10", ",", "7"}], "]"}], ",", 
   RowBox[{"b", "[", 
    RowBox[{"10", ",", "8"}], "]"}], ",", 
   RowBox[{"b", "[", 
    RowBox[{"10", ",", "9"}], "]"}], ",", 
   RowBox[{"b", "[", 
    RowBox[{"10", ",", "10"}], "]"}], ",", 
   RowBox[{
    FractionBox["2", "3"], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "10"}], "]"}]}]}], ",", 
   RowBox[{"b", "[", 
    RowBox[{"10", ",", "11"}], "]"}], ",", 
   RowBox[{"b", "[", 
    RowBox[{"10", ",", "12"}], "]"}], ",", 
   RowBox[{"b", "[", 
    RowBox[{"10", ",", "13"}], "]"}], ",", 
   RowBox[{"b", "[", 
    RowBox[{"10", ",", "14"}], "]"}], ",", 
   RowBox[{"b", "[", 
    RowBox[{"10", ",", "15"}], "]"}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["2", "3"]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "6"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "13"}], "]"}]}], "+", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "15"}], "]"}]}], ",", 
   RowBox[{"b", "[", 
    RowBox[{"10", ",", "16"}], "]"}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["3", "2"]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "6"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "14"}], "]"}]}], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "15"}], "]"}], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "16"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "3"]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "16"}], "]"}]}]}], ",", 
   RowBox[{"b", "[", 
    RowBox[{"10", ",", "17"}], "]"}], ",", 
   RowBox[{"b", "[", 
    RowBox[{"10", ",", "18"}], "]"}], ",", 
   RowBox[{"b", "[", 
    RowBox[{"10", ",", "19"}], "]"}], ",", 
   RowBox[{
    FractionBox["4", "3"], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "3"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "6"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "8"}], "]"}]}], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "15"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["19", "6"]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "6"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "9"}], "]"}]}], "+", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "13"}], "]"}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "14"}], "]"}]}], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "15"}], "]"}], "+", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "16"}], "]"}]}], ",", 
   RowBox[{
    FractionBox["10", "3"], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "6"}], "]"}]}], "+", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "9"}], "]"}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "13"}], "]"}]}], "+", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "15"}], "]"}], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "16"}], "]"}]}], ",", 
   RowBox[{"b", "[", 
    RowBox[{"10", ",", "20"}], "]"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "17"}], "]"}]}], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "18"}], "]"}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "20"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["4", "3"]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "3"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "6"}], "]"}]}], "-", 
    RowBox[{"8", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "8"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "10"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "15"}], "]"}]}], "+", 
    RowBox[{"8", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "17"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "18"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "19"}], "]"}]}], "+", 
    RowBox[{"8", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "20"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "3"}], "]"}], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "6"}], "]"}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "8"}], "]"}]}], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "10"}], "]"}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "15"}], "]"}]}], "+", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "19"}], "]"}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "20"}], "]"}]}]}], ",", 
   RowBox[{"b", "[", 
    RowBox[{"10", ",", "21"}], "]"}], ",", 
   RowBox[{
    FractionBox["1", "3"], "-", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "17"}], "]"}]}], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "18"}], "]"}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "21"}], "]"}]}]}], ",", 
   RowBox[{"b", "[", 
    RowBox[{"10", ",", "22"}], "]"}], ",", 
   RowBox[{"b", "[", 
    RowBox[{"10", ",", "23"}], "]"}], ",", 
   RowBox[{
    RowBox[{"-", "5"}], "+", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "1"}], "]"}], "+", 
    RowBox[{
     FractionBox["2", "3"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "2"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "3"}], "]"}]}], "+", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "4"}], "]"}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "5"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["13", "12"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "6"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "7"}], "]"}]}], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "8"}], "]"}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "9"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "10"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "12"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "13"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "15"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["5", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "16"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "17"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "19"}], "]"}]}], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "20"}], "]"}], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "22"}], "]"}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "23"}], "]"}]}]}], ",", 
   RowBox[{
    FractionBox["25", "6"], "-", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "1"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "2"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "3"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "4"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "16"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "5"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "6"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "7"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "9"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "8"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "10"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "11"}], "]"}]}], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "12"}], "]"}], "-", 
    RowBox[{
     FractionBox["3", "8"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "13"}], "]"}]}], "+", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "15"}], "]"}], "+", 
    RowBox[{
     FractionBox["9", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "16"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["7", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "17"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["9", "8"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "19"}], "]"}]}], "+", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "20"}], "]"}], "+", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "22"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "23"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["32", "3"]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "1"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["4", "3"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "2"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "3"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "4"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["5", "3"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "6"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "7"}], "]"}]}], "-", 
    RowBox[{"12", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "8"}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "9"}], "]"}]}], "+", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "10"}], "]"}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "13"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "15"}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "16"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "17"}], "]"}]}], "-", 
    RowBox[{"5", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "19"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "22"}], "]"}]}]}], ",", 
   RowBox[{"1", "+", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "3"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "6"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "8"}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "10"}], "]"}]}], "+", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "13"}], "]"}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "14"}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "15"}], "]"}]}], "-", 
    RowBox[{"8", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "17"}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "18"}], "]"}]}], "-", 
    RowBox[{"8", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "20"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "23"}], "]"}]}]}], ",", 
   RowBox[{
    FractionBox["23", "2"], "-", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "1"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["4", "3"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "2"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "3"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "4"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "5"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["11", "3"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "6"}], "]"}]}], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "7"}], "]"}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "9"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "10"}], "]"}]}], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "12"}], "]"}], "-", 
    RowBox[{
     FractionBox["5", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "13"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "14"}], "]"}]}], "+", 
    RowBox[{"6", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "15"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "16"}], "]"}]}], "+", 
    RowBox[{"8", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "17"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "18"}], "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "19"}], "]"}]}], "+", 
    RowBox[{"8", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "20"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "22"}], "]"}]}], "+", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "23"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["37", "3"]}], "+", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "1"}], "]"}]}], "+", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "2"}], "]"}], "+", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "3"}], "]"}], "+", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "4"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "8"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "5"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["5", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "6"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "7"}], "]"}]}], "-", 
    RowBox[{"3", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "9"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["5", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "10"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "11"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "12"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["7", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "13"}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "15"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["5", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "16"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["7", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "17"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["9", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "19"}], "]"}]}], "-", 
    RowBox[{"6", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "20"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "22"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "23"}], "]"}]}]}], ",", 
   RowBox[{
    FractionBox["14", "3"], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "1"}], "]"}], "-", 
    RowBox[{
     FractionBox["2", "3"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "2"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "3"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "4"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["4", "3"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "6"}], "]"}]}], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "7"}], "]"}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "8"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "9"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "10"}], "]"}]}], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "13"}], "]"}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "15"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "16"}], "]"}]}], "+", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "17"}], "]"}], "+", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "19"}], "]"}]}], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "22"}], "]"}]}], ",", 
   RowBox[{
    FractionBox["9", "2"], "-", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "1"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "2"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "3"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "4"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "5"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "6"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "7"}], "]"}]}], "+", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "8"}], "]"}], "+", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "9"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["11", "8"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "10"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "11"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["7", "8"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "13"}], "]"}]}], "+", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "15"}], "]"}], "+", 
    RowBox[{
     FractionBox["5", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "16"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["7", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "17"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["9", "8"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "19"}], "]"}]}], "+", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "20"}], "]"}], "+", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "22"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "23"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["26", "3"]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "1"}], "]"}]}], "+", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "2"}], "]"}], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "3"}], "]"}], "+", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "4"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "5"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "6"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "7"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "8"}], "]"}]}], "-", 
    RowBox[{"5", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "9"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["11", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "10"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "11"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "13"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "15"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["9", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "16"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["7", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "17"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["9", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "19"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "20"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "22"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "23"}], "]"}]}]}], ",", 
   RowBox[{
    FractionBox["4", "3"], "-", 
    RowBox[{
     FractionBox["2", "3"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "2"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "3"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "6"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "9"}], "]"}]}], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "10"}], "]"}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "13"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "16"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "17"}], "]"}]}], "+", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "19"}], "]"}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "22"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["29", "3"]}], "+", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "1"}], "]"}]}], "+", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "2"}], "]"}], "+", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "4"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "5"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["5", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "6"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "7"}], "]"}]}], "-", 
    RowBox[{"3", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "9"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "10"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "11"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["7", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "13"}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "15"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["5", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "16"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["11", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "17"}], "]"}]}], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "18"}], "]"}], "-", 
    RowBox[{
     FractionBox["9", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "19"}], "]"}]}], "-", 
    RowBox[{"6", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "20"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "22"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "23"}], "]"}]}]}], ",", 
   RowBox[{
    FractionBox["58", "3"], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "1"}], "]"}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "2"}], "]"}]}], "-", 
    RowBox[{"3", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "4"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "5"}], "]"}]}], "+", 
    RowBox[{"5", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "6"}], "]"}]}], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "7"}], "]"}], "+", 
    RowBox[{"10", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "9"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "10"}], "]"}]}], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "11"}], "]"}], "-", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "13"}], "]"}]}], "+", 
    RowBox[{"8", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "15"}], "]"}]}], "+", 
    RowBox[{"9", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "16"}], "]"}]}], "+", 
    RowBox[{"15", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "17"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "18"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["9", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "19"}], "]"}]}], "+", 
    RowBox[{"12", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "20"}], "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "22"}], "]"}]}], "+", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "23"}], "]"}]}], ",", 
   RowBox[{
    FractionBox["29", "6"], "-", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "1"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "2"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "4"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "5"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["5", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "6"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "7"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "9"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "8"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "10"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "11"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["7", "8"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "13"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "15"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["5", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "16"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["7", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "17"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["9", "8"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "19"}], "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "20"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "22"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "23"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["20", "3"]}], "+", 
    RowBox[{
     FractionBox["4", "3"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "2"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["2", "3"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "6"}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "9"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "10"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "13"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "14"}], "]"}]}], "-", 
    RowBox[{"8", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "16"}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "17"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "19"}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "22"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["2", "3"]}], "+", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "1"}], "]"}], "+", 
    RowBox[{
     FractionBox["2", "3"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "2"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "3"}], "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "4"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["11", "6"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "6"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "7"}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "8"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "9"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "10"}], "]"}]}], "+", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "13"}], "]"}], "-", 
    RowBox[{"3", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "15"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "16"}], "]"}]}], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "17"}], "]"}], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "18"}], "]"}], "-", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "19"}], "]"}]}], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "21"}], "]"}], "+", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "22"}], "]"}]}], ",", 
   RowBox[{
    FractionBox["1", "3"], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "1"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "3"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "2"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "3"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "4"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["11", "12"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "6"}], "]"}]}], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "7"}], "]"}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "8"}], "]"}]}], "+", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "9"}], "]"}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "10"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "13"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "15"}], "]"}]}], "+", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "16"}], "]"}], "+", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "17"}], "]"}]}], "+", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "18"}], "]"}], "+", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "19"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "21"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "22"}], "]"}]}]}], ",", 
   RowBox[{"b", "[", 
    RowBox[{"10", ",", "24"}], "]"}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["23", "6"]}], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "3"}], "]"}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "6"}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "8"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "14"}], "]"}]}], "+", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "15"}], "]"}], "+", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "16"}], "]"}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "17"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "18"}], "]"}]}], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "19"}], "]"}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "24"}], "]"}]}]}], ",", 
   RowBox[{
    FractionBox["43", "6"], "-", 
    RowBox[{"3", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "1"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["8", "3"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "2"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "3"}], "]"}]}], "-", 
    RowBox[{"7", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "4"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["10", "3"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "6"}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "7"}], "]"}]}], "+", 
    RowBox[{"12", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "8"}], "]"}]}], "+", 
    RowBox[{"8", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "9"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["7", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "10"}], "]"}]}], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "11"}], "]"}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "14"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "15"}], "]"}]}], "+", 
    RowBox[{"13", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "16"}], "]"}]}], "+", 
    RowBox[{"7", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "17"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "18"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["13", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "19"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "21"}], "]"}]}], "+", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "22"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["44", "3"]}], "+", 
    RowBox[{"5", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "1"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "2"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["5", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "3"}], "]"}]}], "+", 
    RowBox[{"11", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "4"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["11", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "6"}], "]"}]}], "+", 
    RowBox[{"6", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "7"}], "]"}]}], "-", 
    RowBox[{"20", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "8"}], "]"}]}], "-", 
    RowBox[{"12", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "9"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["9", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "10"}], "]"}]}], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "12"}], "]"}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "13"}], "]"}]}], "-", 
    RowBox[{"7", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "15"}], "]"}]}], "-", 
    RowBox[{"18", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "16"}], "]"}]}], "-", 
    RowBox[{"11", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "17"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "18"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["19", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "19"}], "]"}]}], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "21"}], "]"}], "+", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "22"}], "]"}]}], ",", 
   RowBox[{"b", "[", 
    RowBox[{"10", ",", "25"}], "]"}], ",", 
   RowBox[{"b", "[", 
    RowBox[{"10", ",", "26"}], "]"}], ",", 
   RowBox[{
    FractionBox["29", "3"], "-", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "1"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["4", "3"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "2"}], "]"}]}], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "3"}], "]"}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "4"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "5"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["8", "3"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "6"}], "]"}]}], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "7"}], "]"}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "9"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "10"}], "]"}]}], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "12"}], "]"}], "-", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "13"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "15"}], "]"}]}], "+", 
    RowBox[{"5", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "16"}], "]"}]}], "+", 
    RowBox[{"5", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "17"}], "]"}]}], "+", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "18"}], "]"}], "+", 
    RowBox[{
     FractionBox["7", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "19"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "20"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "21"}], "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "22"}], "]"}]}], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "23"}], "]"}], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "26"}], "]"}]}], ",", 
   RowBox[{
    FractionBox["52", "3"], "-", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "1"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["4", "3"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "2"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "3"}], "]"}]}], "-", 
    RowBox[{"10", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "4"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "5"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["8", "3"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "6"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "7"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "9"}], "]"}]}], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "10"}], "]"}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "11"}], "]"}]}], "-", 
    RowBox[{"8", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "12"}], "]"}]}], "+", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "13"}], "]"}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "15"}], "]"}]}], "+", 
    RowBox[{"10", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "16"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "17"}], "]"}]}], "+", 
    RowBox[{"7", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "19"}], "]"}]}], "+", 
    RowBox[{"8", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "20"}], "]"}]}], "-", 
    RowBox[{"6", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "22"}], "]"}]}], "-", 
    RowBox[{"6", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "23"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "25"}], "]"}]}]}], ",", 
   RowBox[{"32", "-", 
    RowBox[{"6", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "1"}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "2"}], "]"}]}], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "3"}], "]"}], "-", 
    RowBox[{"10", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "4"}], "]"}]}], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "5"}], "]"}], "+", 
    RowBox[{"7", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "6"}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "7"}], "]"}]}], "+", 
    RowBox[{"8", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "8"}], "]"}]}], "+", 
    RowBox[{"12", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "9"}], "]"}]}], "-", 
    RowBox[{"3", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "10"}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "12"}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "13"}], "]"}]}], "+", 
    RowBox[{"10", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "15"}], "]"}]}], "+", 
    RowBox[{"16", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "16"}], "]"}]}], "+", 
    RowBox[{"10", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "17"}], "]"}]}], "+", 
    RowBox[{"11", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "19"}], "]"}]}], "+", 
    RowBox[{"8", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "20"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "22"}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "23"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "26"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", "28"}], "+", 
    RowBox[{"5", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "1"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["10", "3"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "2"}], "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "3"}], "]"}]}], "+", 
    RowBox[{"9", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "4"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["5", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "5"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["20", "3"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "6"}], "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "7"}], "]"}]}], "-", 
    RowBox[{"10", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "9"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "10"}], "]"}]}], "+", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "11"}], "]"}], "+", 
    RowBox[{"6", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "12"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["5", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "13"}], "]"}]}], "-", 
    RowBox[{"10", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "15"}], "]"}]}], "-", 
    RowBox[{"15", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "16"}], "]"}]}], "-", 
    RowBox[{"11", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "17"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "18"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["21", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "19"}], "]"}]}], "-", 
    RowBox[{"12", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "20"}], "]"}]}], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "21"}], "]"}], "-", 
    RowBox[{"3", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "22"}], "]"}]}], "+", 
    RowBox[{"5", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "23"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "26"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["119", "12"]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "1"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["4", "3"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "2"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "3"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "4"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["23", "12"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "6"}], "]"}]}], "+", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "7"}], "]"}], "-", 
    RowBox[{"5", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "8"}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "9"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "10"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "11"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "13"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "14"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["5", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "15"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["9", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "16"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "17"}], "]"}]}], "+", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "18"}], "]"}], "-", 
    RowBox[{
     FractionBox["7", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "19"}], "]"}]}], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "20"}], "]"}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "22"}], "]"}]}], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "23"}], "]"}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "24"}], "]"}]}]}], ",", 
   RowBox[{
    FractionBox["52", "3"], "-", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "1"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["8", "3"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "2"}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "4"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["13", "3"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "6"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "7"}], "]"}]}], "+", 
    RowBox[{"8", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "8"}], "]"}]}], "+", 
    RowBox[{"8", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "9"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "10"}], "]"}]}], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "11"}], "]"}], "-", 
    RowBox[{"3", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "13"}], "]"}]}], "+", 
    RowBox[{"6", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "15"}], "]"}]}], "+", 
    RowBox[{"10", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "16"}], "]"}]}], "+", 
    RowBox[{"8", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "17"}], "]"}]}], "+", 
    RowBox[{"7", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "19"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "20"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "22"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "23"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "24"}], "]"}]}]}], ",", 
   RowBox[{
    FractionBox["37", "2"], "-", 
    RowBox[{"3", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "1"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["8", "3"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "2"}], "]"}]}], "+", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "3"}], "]"}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "4"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["23", "6"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "6"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "7"}], "]"}]}], "+", 
    RowBox[{"8", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "8"}], "]"}]}], "+", 
    RowBox[{"10", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "9"}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "10"}], "]"}]}], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "11"}], "]"}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "13"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "14"}], "]"}]}], "+", 
    RowBox[{"5", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "15"}], "]"}]}], "+", 
    RowBox[{"11", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "16"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "17"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "18"}], "]"}]}], "+", 
    RowBox[{"6", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "19"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "22"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "23"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "24"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["2", "3"]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "1"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "3"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "2"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "3"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "4"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["11", "12"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "6"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "8"}], "]"}]}], "-", 
    RowBox[{"3", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "9"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "10"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "13"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "15"}], "]"}]}], "-", 
    RowBox[{"3", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "16"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "17"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "19"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["7", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "22"}], "]"}]}]}], ",", 
   RowBox[{
    FractionBox["33", "4"], "-", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "1"}], "]"}]}], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "2"}], "]"}], "-", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "4"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "5"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["5", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "6"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "7"}], "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "8"}], "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "9"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["5", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "10"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "11"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "12"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "13"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "14"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "15"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "16"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "17"}], "]"}]}], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "18"}], "]"}], "+", 
    RowBox[{
     FractionBox["11", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "19"}], "]"}]}], "+", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "20"}], "]"}], "+", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "22"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "23"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "24"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", "14"}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "1"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "2"}], "]"}]}], "+", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "3"}], "]"}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "4"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "5"}], "]"}]}], "-", 
    RowBox[{"3", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "6"}], "]"}]}], "+", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "7"}], "]"}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "8"}], "]"}]}], "-", 
    RowBox[{"6", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "9"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "10"}], "]"}]}], "+", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "11"}], "]"}], "+", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "12"}], "]"}], "+", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "13"}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "15"}], "]"}]}], "-", 
    RowBox[{"9", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "16"}], "]"}]}], "-", 
    RowBox[{"7", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "17"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["11", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "19"}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "20"}], "]"}]}], "-", 
    RowBox[{"3", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "22"}], "]"}]}], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "23"}], "]"}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "24"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["91", "6"]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "1"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "2"}], "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "4"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "5"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["5", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "6"}], "]"}]}], "+", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "7"}], "]"}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "8"}], "]"}]}], "-", 
    RowBox[{"6", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "9"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["7", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "10"}], "]"}]}], "+", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "11"}], "]"}], "+", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "12"}], "]"}], "+", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "13"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "14"}], "]"}]}], "-", 
    RowBox[{"3", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "15"}], "]"}]}], "-", 
    RowBox[{"8", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "16"}], "]"}]}], "-", 
    RowBox[{"3", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "17"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "18"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["9", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "19"}], "]"}]}], "-", 
    RowBox[{"3", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "22"}], "]"}]}], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "23"}], "]"}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "24"}], "]"}]}]}], ",", 
   RowBox[{
    FractionBox["43", "3"], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "1"}], "]"}]}], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "2"}], "]"}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "3"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "4"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "5"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "6"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "7"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "8"}], "]"}]}], "+", 
    RowBox[{"7", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "9"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["19", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "10"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "11"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "13"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "15"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["13", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "16"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "17"}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "18"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["9", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "19"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "20"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "21"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "22"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "23"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["41", "6"]}], "+", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "1"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "2"}], "]"}]}], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "3"}], "]"}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "4"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "5"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "6"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "7"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "8"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "9"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["19", "8"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "10"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "11"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["7", "8"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "13"}], "]"}]}], "+", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "15"}], "]"}], "-", 
    RowBox[{
     FractionBox["5", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "16"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "17"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "18"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["9", "8"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "19"}], "]"}]}], "+", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "20"}], "]"}], "+", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "21"}], "]"}], "-", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "22"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "23"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["32", "3"]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "1"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "2"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "6"}], "]"}]}], "-", 
    RowBox[{"10", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "9"}], "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "10"}], "]"}]}], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "13"}], "]"}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "15"}], "]"}]}], "-", 
    RowBox[{"12", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "16"}], "]"}]}], "-", 
    RowBox[{"6", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "17"}], "]"}]}], "-", 
    RowBox[{"3", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "19"}], "]"}]}], "-", 
    RowBox[{"6", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "22"}], "]"}]}]}], ",", 
   RowBox[{
    FractionBox["40", "3"], "-", 
    RowBox[{
     FractionBox["5", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "2"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["5", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "6"}], "]"}]}], "+", 
    RowBox[{"10", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "9"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["5", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "10"}], "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "15"}], "]"}]}], "+", 
    RowBox[{"10", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "16"}], "]"}]}], "+", 
    RowBox[{"5", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "17"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["5", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "19"}], "]"}]}], "+", 
    RowBox[{"5", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "22"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", "29"}], "+", 
    RowBox[{"5", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "1"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "2"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "3"}], "]"}]}], "+", 
    RowBox[{"6", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "4"}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "6"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "7"}], "]"}]}], "-", 
    RowBox[{"16", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "8"}], "]"}]}], "-", 
    RowBox[{"14", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "9"}], "]"}]}], "+", 
    RowBox[{"7", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "10"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "11"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "13"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "14"}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "15"}], "]"}]}], "-", 
    RowBox[{"18", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "16"}], "]"}]}], "-", 
    RowBox[{"6", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "17"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "18"}], "]"}]}], "-", 
    RowBox[{"11", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "19"}], "]"}]}], "-", 
    RowBox[{"6", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "22"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "23"}], "]"}]}], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "24"}], "]"}]}], ",", 
   RowBox[{
    FractionBox["29", "2"], "-", 
    RowBox[{"3", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "1"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "2"}], "]"}]}], "+", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "3"}], "]"}], "-", 
    RowBox[{"3", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "4"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "6"}], "]"}]}], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "7"}], "]"}], "+", 
    RowBox[{"8", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "8"}], "]"}]}], "+", 
    RowBox[{"6", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "9"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["7", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "10"}], "]"}]}], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "11"}], "]"}], "-", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "13"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "14"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "15"}], "]"}]}], "+", 
    RowBox[{"8", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "16"}], "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "17"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "18"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["11", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "19"}], "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "22"}], "]"}]}], "+", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "23"}], "]"}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "24"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", "29"}], "+", 
    RowBox[{"6", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "1"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "2"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "3"}], "]"}]}], "+", 
    RowBox[{"6", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "4"}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "6"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "7"}], "]"}]}], "-", 
    RowBox[{"16", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "8"}], "]"}]}], "-", 
    RowBox[{"12", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "9"}], "]"}]}], "+", 
    RowBox[{"7", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "10"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "11"}], "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "13"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "14"}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "15"}], "]"}]}], "-", 
    RowBox[{"16", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "16"}], "]"}]}], "-", 
    RowBox[{"6", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "17"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "18"}], "]"}]}], "-", 
    RowBox[{"11", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "19"}], "]"}]}], "-", 
    RowBox[{"6", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "22"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "23"}], "]"}]}], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "24"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "4"}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "1"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["2", "3"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "2"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "3"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "4"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["4", "3"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "6"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "7"}], "]"}]}], "-", 
    RowBox[{"8", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "8"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "13"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "15"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "19"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "22"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["13", "3"]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "1"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "3"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "2"}], "]"}]}], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "3"}], "]"}], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "4"}], "]"}], "+", 
    RowBox[{
     FractionBox["7", "6"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "6"}], "]"}]}], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "7"}], "]"}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "8"}], "]"}]}], "+", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "10"}], "]"}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "13"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "15"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "16"}], "]"}]}], "+", 
    RowBox[{"6", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "17"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "18"}], "]"}]}], "+", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "19"}], "]"}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "20"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "21"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "22"}], "]"}]}], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "23"}], "]"}]}], ",", 
   RowBox[{
    FractionBox["13", "3"], "+", 
    RowBox[{
     FractionBox["1", "3"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "2"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "3"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "4"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "5"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["11", "12"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "6"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "7"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "8"}], "]"}]}], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "9"}], "]"}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "10"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "12"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "13"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "15"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["5", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "16"}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "17"}], "]"}]}], "-", 
    RowBox[{"3", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "18"}], "]"}]}], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "19"}], "]"}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "20"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "21"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "23"}], "]"}]}]}], ",", 
   RowBox[{
    FractionBox["16", "3"], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "2"}], "]"}], "-", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "4"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "6"}], "]"}]}], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "7"}], "]"}], "+", 
    RowBox[{"6", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "9"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "10"}], "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "15"}], "]"}]}], "+", 
    RowBox[{"6", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "16"}], "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "17"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "19"}], "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "22"}], "]"}]}]}], ",", 
   RowBox[{
    FractionBox["3", "2"], "-", 
    RowBox[{
     FractionBox["5", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "1"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["7", "6"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "2"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "3"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["17", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "4"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "16"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "5"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["25", "12"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "6"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["11", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "7"}], "]"}]}], "+", 
    RowBox[{"8", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "8"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["7", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "9"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["5", "8"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "10"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "11"}], "]"}]}], "+", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "12"}], "]"}], "-", 
    RowBox[{
     FractionBox["5", "8"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "13"}], "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "15"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["19", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "16"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["17", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "17"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "18"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["23", "8"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "19"}], "]"}]}], "+", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "20"}], "]"}], "+", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "21"}], "]"}], "-", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "22"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "23"}], "]"}]}]}], ",", 
   RowBox[{"b", "[", 
    RowBox[{"10", ",", "27"}], "]"}], ",", 
   RowBox[{
    FractionBox["31", "6"], "-", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "1"}], "]"}]}], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "2"}], "]"}], "-", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "3"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "4"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["9", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "6"}], "]"}]}], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "7"}], "]"}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "8"}], "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "9"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "10"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "13"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "14"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["7", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "15"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "16"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["11", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "17"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "18"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["11", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "19"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "20"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "22"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "25"}], "]"}]}], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "26"}], "]"}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "27"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["15", "2"]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "1"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["4", "3"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "2"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "3"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "4"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "5"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["19", "6"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "6"}], "]"}]}], "+", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "7"}], "]"}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "8"}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "9"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "10"}], "]"}]}], "+", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "12"}], "]"}], "+", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "13"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "14"}], "]"}]}], "-", 
    RowBox[{"5", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "15"}], "]"}]}], "-", 
    RowBox[{"6", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "16"}], "]"}]}], "-", 
    RowBox[{"8", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "17"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["5", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "18"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["7", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "19"}], "]"}]}], "-", 
    RowBox[{"6", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "20"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "21"}], "]"}]}], "-", 
    RowBox[{"3", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "22"}], "]"}]}], "+", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "23"}], "]"}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "25"}], "]"}]}], "+", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "26"}], "]"}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "27"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", "44"}], "+", 
    RowBox[{"13", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "1"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["22", "3"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "2"}], "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "3"}], "]"}]}], "+", 
    RowBox[{"11", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "4"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "5"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["44", "3"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "6"}], "]"}]}], "+", 
    RowBox[{"7", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "7"}], "]"}]}], "-", 
    RowBox[{"16", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "8"}], "]"}]}], "-", 
    RowBox[{"18", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "9"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "10"}], "]"}]}], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "11"}], "]"}], "+", 
    RowBox[{
     FractionBox["25", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "13"}], "]"}]}], "+", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "14"}], "]"}], "-", 
    RowBox[{"22", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "15"}], "]"}]}], "-", 
    RowBox[{"23", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "16"}], "]"}]}], "-", 
    RowBox[{"31", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "17"}], "]"}]}], "-", 
    RowBox[{"6", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "18"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["37", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "19"}], "]"}]}], "-", 
    RowBox[{"20", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "20"}], "]"}]}], "-", 
    RowBox[{"11", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "22"}], "]"}]}], "+", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "23"}], "]"}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "25"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "26"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "27"}], "]"}]}]}], ",", 
   RowBox[{"7", "-", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "1"}], "]"}]}], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "2"}], "]"}], "+", 
    RowBox[{
     FractionBox["5", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "3"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "4"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "8"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "5"}], "]"}]}], "+", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "6"}], "]"}], "-", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "7"}], "]"}]}], "+", 
    RowBox[{"12", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "8"}], "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "9"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "10"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "11"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "12"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["9", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "13"}], "]"}]}], "+", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "15"}], "]"}], "+", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "16"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "17"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "18"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["9", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "19"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "20"}], "]"}]}], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "21"}], "]"}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "22"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "23"}], "]"}]}], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "27"}], "]"}]}], ",", 
   RowBox[{
    FractionBox["116", "3"], "-", 
    RowBox[{"12", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "1"}], "]"}]}], "-", 
    RowBox[{"8", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "2"}], "]"}]}], "+", 
    RowBox[{"6", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "3"}], "]"}]}], "-", 
    RowBox[{"24", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "4"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "5"}], "]"}]}], "+", 
    RowBox[{"10", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "6"}], "]"}]}], "-", 
    RowBox[{"12", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "7"}], "]"}]}], "+", 
    RowBox[{"48", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "8"}], "]"}]}], "+", 
    RowBox[{"20", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "9"}], "]"}]}], "-", 
    RowBox[{"8", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "10"}], "]"}]}], "-", 
    RowBox[{"6", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "13"}], "]"}]}], "+", 
    RowBox[{"12", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "15"}], "]"}]}], "+", 
    RowBox[{"32", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "16"}], "]"}]}], "+", 
    RowBox[{"16", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "17"}], "]"}]}], "+", 
    RowBox[{"20", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "19"}], "]"}]}], "-", 
    RowBox[{"8", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "22"}], "]"}]}]}], ",", 
   RowBox[{"4", "-", 
    RowBox[{
     FractionBox["5", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "1"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["5", "6"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "2"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["13", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "3"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["5", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "4"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["7", "16"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "5"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["8", "3"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "6"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "7"}], "]"}]}], "-", 
    RowBox[{"8", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "8"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["5", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "9"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["7", "8"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "10"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "11"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "12"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "8"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "13"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "14"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["9", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "15"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["21", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "16"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["33", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "17"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["7", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "18"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["19", "8"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "19"}], "]"}]}], "+", 
    RowBox[{"7", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "20"}], "]"}]}], "+", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "21"}], "]"}], "+", 
    RowBox[{
     FractionBox["13", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "22"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["7", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "23"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "25"}], "]"}]}], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "26"}], "]"}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "27"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["11", "12"]}], "+", 
    RowBox[{
     FractionBox["5", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "1"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["4", "3"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "2"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["11", "8"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "3"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["9", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "4"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["79", "24"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "6"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "7"}], "]"}]}], "+", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "8"}], "]"}], "-", 
    RowBox[{
     FractionBox["9", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "9"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["5", "8"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "10"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "13"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "14"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["21", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "15"}], "]"}]}], "-", 
    RowBox[{"7", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "16"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["41", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "17"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["19", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "18"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["25", "8"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "19"}], "]"}]}], "-", 
    RowBox[{"6", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "20"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "21"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["17", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "22"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "25"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "26"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "27"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["35", "2"]}], "+", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "1"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "3"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "4"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "5"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["5", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "6"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "7"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "8"}], "]"}]}], "+", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "9"}], "]"}], "+", 
    RowBox[{
     FractionBox["9", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "10"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "12"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["5", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "13"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "14"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["5", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "15"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "16"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["21", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "17"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["15", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "18"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "19"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "20"}], "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "21"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["5", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "22"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "23"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "25"}], "]"}]}], "+", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "26"}], "]"}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "27"}], "]"}]}]}], ",", 
   RowBox[{"27", "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "1"}], "]"}], "+", 
    RowBox[{
     FractionBox["4", "3"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "2"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["5", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "3"}], "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "4"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "5"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["19", "6"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "6"}], "]"}]}], "+", 
    RowBox[{"6", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "7"}], "]"}]}], "-", 
    RowBox[{"12", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "8"}], "]"}]}], "-", 
    RowBox[{"6", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "9"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "10"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "11"}], "]"}]}], "-", 
    RowBox[{"8", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "12"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "13"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "14"}], "]"}]}], "-", 
    RowBox[{"5", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "15"}], "]"}]}], "-", 
    RowBox[{"10", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "16"}], "]"}]}], "-", 
    RowBox[{"19", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "17"}], "]"}]}], "-", 
    RowBox[{"11", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "18"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "19"}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "21"}], "]"}]}], "-", 
    RowBox[{"3", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "22"}], "]"}]}], "-", 
    RowBox[{"6", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "23"}], "]"}]}], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "25"}], "]"}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "26"}], "]"}]}], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "27"}], "]"}]}], ",", 
   RowBox[{
    FractionBox["436", "3"], "-", 
    RowBox[{"29", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "1"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["58", "3"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "2"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["21", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "3"}], "]"}]}], "-", 
    RowBox[{"29", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "4"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "5"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["127", "6"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "6"}], "]"}]}], "-", 
    RowBox[{"12", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "7"}], "]"}]}], "+", 
    RowBox[{"88", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "8"}], "]"}]}], "+", 
    RowBox[{"58", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "9"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["59", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "10"}], "]"}]}], "-", 
    RowBox[{"8", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "11"}], "]"}]}], "-", 
    RowBox[{"16", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "13"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["7", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "14"}], "]"}]}], "+", 
    RowBox[{"21", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "15"}], "]"}]}], "+", 
    RowBox[{"80", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "16"}], "]"}]}], "+", 
    RowBox[{"13", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "17"}], "]"}]}], "-", 
    RowBox[{"27", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "18"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["109", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "19"}], "]"}]}], "-", 
    RowBox[{"16", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "20"}], "]"}]}], "+", 
    RowBox[{"29", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "22"}], "]"}]}], "+", 
    RowBox[{"14", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "23"}], "]"}]}], "+", 
    RowBox[{"6", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "24"}], "]"}]}], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "25"}], "]"}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "26"}], "]"}]}], "-", 
    RowBox[{"5", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "27"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["247", "2"]}], "+", 
    RowBox[{"22", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "1"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["44", "3"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "2"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["43", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "3"}], "]"}]}], "+", 
    RowBox[{"22", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "4"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "5"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["25", "3"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "6"}], "]"}]}], "+", 
    RowBox[{"9", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "7"}], "]"}]}], "-", 
    RowBox[{"112", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "8"}], "]"}]}], "-", 
    RowBox[{"44", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "9"}], "]"}]}], "+", 
    RowBox[{"31", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "10"}], "]"}]}], "+", 
    RowBox[{"8", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "11"}], "]"}]}], "-", 
    RowBox[{"5", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "12"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["25", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "13"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["17", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "14"}], "]"}]}], "-", 
    RowBox[{"56", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "16"}], "]"}]}], "+", 
    RowBox[{"22", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "17"}], "]"}]}], "+", 
    RowBox[{"41", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "18"}], "]"}]}], "-", 
    RowBox[{"41", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "19"}], "]"}]}], "+", 
    RowBox[{"44", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "20"}], "]"}]}], "+", 
    RowBox[{"5", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "21"}], "]"}]}], "-", 
    RowBox[{"12", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "22"}], "]"}]}], "-", 
    RowBox[{"21", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "23"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["11", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "24"}], "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "25"}], "]"}]}], "-", 
    RowBox[{"6", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "26"}], "]"}]}], "+", 
    RowBox[{"5", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "27"}], "]"}]}]}], ",", 
   RowBox[{
    FractionBox["340", "3"], "-", 
    RowBox[{
     FractionBox["35", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "1"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["35", "3"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "2"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["65", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "3"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["35", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "4"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["15", "8"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "5"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["5", "3"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "6"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["15", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "7"}], "]"}]}], "+", 
    RowBox[{"140", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "8"}], "]"}]}], "+", 
    RowBox[{"35", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "9"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["135", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "10"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["15", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "11"}], "]"}]}], "+", 
    RowBox[{"10", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "12"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["45", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "13"}], "]"}]}], "+", 
    RowBox[{"5", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "14"}], "]"}]}], "-", 
    RowBox[{"17", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "15"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["75", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "16"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["105", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "17"}], "]"}]}], "-", 
    RowBox[{"55", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "18"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["125", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "19"}], "]"}]}], "-", 
    RowBox[{"70", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "20"}], "]"}]}], "-", 
    RowBox[{"10", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "21"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["5", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "22"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["55", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "23"}], "]"}]}], "+", 
    RowBox[{"5", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "24"}], "]"}]}], "-", 
    RowBox[{"5", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "25"}], "]"}]}], "+", 
    RowBox[{"10", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "26"}], "]"}]}], "-", 
    RowBox[{"5", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "27"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", "16"}], "+", 
    RowBox[{
     FractionBox["2", "3"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "2"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["10", "3"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "6"}], "]"}]}], "-", 
    RowBox[{"8", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "9"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "10"}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "15"}], "]"}]}], "-", 
    RowBox[{"8", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "16"}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "17"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "19"}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "22"}], "]"}]}]}], ",", 
   RowBox[{"4", "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "1"}], "]"}], "-", 
    RowBox[{
     FractionBox["2", "3"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "2"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "3"}], "]"}]}], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "4"}], "]"}], "+", 
    RowBox[{
     FractionBox["5", "6"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "6"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "9"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "10"}], "]"}]}], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "13"}], "]"}], "+", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "15"}], "]"}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "16"}], "]"}]}], "+", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "17"}], "]"}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "19"}], "]"}]}], "+", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "22"}], "]"}]}], ",", 
   RowBox[{"8", "-", 
    RowBox[{
     FractionBox["1", "3"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "2"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["2", "3"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "6"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "9"}], "]"}]}], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "10"}], "]"}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "16"}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "17"}], "]"}]}], "+", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "19"}], "]"}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "22"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["4", "3"]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "1"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "3"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "2"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "3"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "4"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["5", "12"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "6"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "8"}], "]"}]}], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "9"}], "]"}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "10"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "13"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "15"}], "]"}]}], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "16"}], "]"}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "17"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "19"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "22"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["4", "3"]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "6"}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "9"}], "]"}]}], "+", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "10"}], "]"}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "16"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "17"}], "]"}]}], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "19"}], "]"}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "22"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["14", "3"]}], "-", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "1"}], "]"}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "6"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "9"}], "]"}]}], "+", 
    RowBox[{"b", "[", 
     RowBox[{"10", ",", "13"}], "]"}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"b", "[", 
      RowBox[{"10", ",", "15"}], "]"}]}]}]}], "}"}]], "Output",
 CellLabel->"Out[50]=",ExpressionUUID->"9f48351f-86d9-4cb3-9c75-a8af85343db2"]
}, Open  ]],

Cell[TextData[{
 "We can numerically check that these redundancy parameters do not contriubte \
to the numerical value of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["F", "10"], TraditionalForm]],ExpressionUUID->
  "40a9cb3b-041e-43bc-9f33-bb8e1f3ff0fb"],
 ":"
}], "Text",ExpressionUUID->"c13ddc30-d2b0-4d17-8cb4-167b33309124"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"bfGraphCoeffs", "[", "10", "]"}], ".", 
    RowBox[{"(", 
     RowBox[{"bf", "/@", 
      RowBox[{"Range", "[", "120", "]"}]}], ")"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"bf", "[", "i_", "]"}], ":>", 
     RowBox[{
      RowBox[{"bfGraphListNum", "[", "10", "]"}], "[", 
      RowBox[{"[", "i", "]"}], "]"}]}], "}"}]}], "//", "Expand"}]], "Input",
 CellLabel->"In[51]:=",ExpressionUUID->"ccebd7bf-8f4c-474e-92f7-7d44daffaeb9"],

Cell[BoxData[
 RowBox[{"17206534280045287939433278013974440190619927164192133897420897264179\
533939318909213718537406028211205349549820983633272369043483186756391660375045\
833905623487741909711865849845796704438398593519365490885827149471769221395020\
843730370916111015666395538255940101864011108976480066023952320145036069917978\
561713041889464976013523921138654499435972534767920401714129808964882367453384\
698630181303056823799606644250023765024410619466995895195715684522945470231719\
105293772990085572010978138426199943938071487830316659046569672340812371127679\
979055121844322120642996400847333652579429918722338651953867485948147223828501\
7339916365134243068113079553228800000000000000000", "/", 
  "859083978465818770156831580584467711347966875201503873199290854451348751929\
189213536433291488208762877694427866899657877799089332912440770753937560418345\
336164971423410746886704216648524461297917276988758114006975471108562860600209\
114623434988712766889254379763594205402722671500283133752808069687236796893488\
207393894063905635602484011113774182994717209257016637191395766277161137188367\
796624661271228550908567106042527424345267134513227148082276936703978445911946\
520509080811114090840009344468272690367036524277448298206562963348950698840901\
641756734434945545221589616471223439399115552730288688346683142275658974945693\
600412249281790743810184177386222679083451725543120545459668448119164155990183\
985573"}]], "Output",
 CellLabel->"Out[51]=",ExpressionUUID->"0fdde95e-1fc1-4db0-8ca3-66a541221dc8"]
}, Open  ]],

Cell[TextData[{
 "We can numerically check that ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["F", "10"], "\[Element]", 
    RowBox[{"B", "\[Intersection]", "P"}]}], TraditionalForm]],ExpressionUUID->
  "9476fd02-d426-4f5a-a2a8-5a8cebcc297e"],
 " is a linear combination of ",
 StyleBox["Keys[capGram[10]]", "Code"],
 ":"
}], "Text",ExpressionUUID->"5feb29ae-8ac1-4d32-abfd-b75a6f681e4d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"bfGraphCoeffs", "[", "10", "]"}], ".", 
     RowBox[{"(", 
      RowBox[{"bf", "/@", 
       RowBox[{"Range", "[", "120", "]"}]}], ")"}]}], "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "8"], " ", 
       RowBox[{"Keys", "[", 
        RowBox[{
         RowBox[{"capGram", "[", "10", "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       FractionBox["3", "8"], " ", 
       RowBox[{"Keys", "[", 
        RowBox[{
         RowBox[{"capGram", "[", "10", "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "+", 
      RowBox[{
       FractionBox["25", "2"], " ", 
       RowBox[{"Keys", "[", 
        RowBox[{
         RowBox[{"capGram", "[", "10", "]"}], "[", 
         RowBox[{"[", "3", "]"}], "]"}], "]"}]}]}], ")"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"bf", "[", "i_", "]"}], ":>", 
     RowBox[{
      RowBox[{"bfGraphListNum", "[", "10", "]"}], "[", 
      RowBox[{"[", "i", "]"}], "]"}]}], "}"}]}], "//", "Expand"}]], "Input",
 CellLabel->"In[52]:=",ExpressionUUID->"af5d8059-b61d-4f49-a18b-9f0c95ce2250"],

Cell[BoxData["0"], "Output",
 CellLabel->"Out[52]=",ExpressionUUID->"d9048796-0f78-4a16-8914-4565f075eb12"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1390, 847},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TrackCellChangeTimes->False,
FrontEndVersion->"12.3 for Mac OS X ARM (64-bit) (2021\:5e747\:67089\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"cb459e8a-8914-4fb6-a0c3-1999e8e62e91"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 1813, 62, 311, "Text",ExpressionUUID->"1e19f625-a13f-430d-8db3-1c4f146df76c",
 InitializationCell->True],
Cell[2370, 84, 1129, 37, 265, "Text",ExpressionUUID->"3333f9b8-fe07-4453-919d-69953bcd653c"],
Cell[3502, 123, 11792, 374, 333, "Code",ExpressionUUID->"c4a4d839-df44-440e-a679-d0b23ec85ec3"],
Cell[15297, 499, 130, 0, 35, "Text",ExpressionUUID->"93ebcf54-bf8d-4f06-ac9a-8beb7371b17e"],
Cell[CellGroupData[{
Cell[15452, 503, 194, 4, 30, "Input",ExpressionUUID->"18f54802-0777-479b-b740-3e1e986b73dd"],
Cell[15649, 509, 1093, 34, 53, "Output",ExpressionUUID->"45f887f1-7288-4f38-ae42-19595b80562e"]
}, Open  ]],
Cell[16757, 546, 170, 3, 35, "Text",ExpressionUUID->"8ae12563-4f00-4d2b-bceb-701f0c2e6ba8"],
Cell[CellGroupData[{
Cell[16952, 553, 233, 5, 30, "Input",ExpressionUUID->"aad069ae-15ab-49ed-bcc5-bb3ea9125228"],
Cell[17188, 560, 15544, 497, 627, "Output",ExpressionUUID->"dc58911d-0b66-4112-b4d5-65fd06c12cdd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32769, 1062, 216, 4, 65, "Subsubsection",ExpressionUUID->"3ef12133-4c28-4aac-97c2-e67644996d5e"],
Cell[32988, 1068, 166, 3, 50, "Text",ExpressionUUID->"faa325a9-2cdb-45de-a67e-b53aee8b53bd"],
Cell[CellGroupData[{
Cell[33179, 1075, 210, 3, 74, "Input",ExpressionUUID->"5db0feab-3150-4512-858c-0708f57e729c"],
Cell[33392, 1080, 550, 16, 69, "Output",ExpressionUUID->"c53e7fa9-fcd5-4f32-ad13-37a9b9478e6f"],
Cell[33945, 1098, 124, 2, 50, "Output",ExpressionUUID->"f9705600-dd55-4e7e-8b2d-b6523b3fd12b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[34118, 1106, 216, 4, 65, "Subsubsection",ExpressionUUID->"d64596e4-e9fb-46fe-bb52-9e2427dcae29"],
Cell[34337, 1112, 144, 2, 50, "Text",ExpressionUUID->"ec6ff7a9-ed55-42e6-b9f4-528cbab7ef98"],
Cell[CellGroupData[{
Cell[34506, 1118, 276, 5, 74, "Input",ExpressionUUID->"e704d626-d250-4ec9-8922-e3f9cd0acb88"],
Cell[34785, 1125, 107, 1, 50, "Output",ExpressionUUID->"d4daba67-7e03-4a49-9434-ee46ec7e8858"],
Cell[34895, 1128, 107, 1, 50, "Output",ExpressionUUID->"3791b1f9-204a-448b-bbc0-069f30de3128"]
}, Open  ]],
Cell[35017, 1132, 196, 3, 50, "Text",ExpressionUUID->"7f56b3ff-4eeb-4c86-8821-79dc7b92d2a2"],
Cell[CellGroupData[{
Cell[35238, 1139, 698, 20, 74, "Input",ExpressionUUID->"0786ede4-fa8b-4fb4-a970-e54c6f8e6ea1"],
Cell[35939, 1161, 364, 10, 66, "Output",ExpressionUUID->"8d274f96-3ca8-47dd-9b59-369bf708eebd"],
Cell[36306, 1173, 129, 2, 50, "Output",ExpressionUUID->"54c3122e-1247-4a7c-91a9-ba671d28ec30"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[36484, 1181, 246, 6, 65, "Subsubsection",ExpressionUUID->"927cd9c9-44a2-49a9-b26f-5ae5bbc458af",
 InitializationCell->True],
Cell[36733, 1189, 146, 2, 50, "Text",ExpressionUUID->"c6e84b21-b13d-4a1c-8dad-1f352a8e045f"],
Cell[CellGroupData[{
Cell[36904, 1195, 276, 5, 74, "Input",ExpressionUUID->"42c2387f-1db8-4c5f-b88f-be34ca3aee32"],
Cell[37183, 1202, 108, 1, 50, "Output",ExpressionUUID->"59c825cc-a1fa-48b2-92f4-af411d09cce0"],
Cell[37294, 1205, 107, 1, 50, "Output",ExpressionUUID->"42f11a27-c362-4f25-a845-dcfbb97c04e7"]
}, Open  ]],
Cell[37416, 1209, 199, 3, 50, "Text",ExpressionUUID->"458077ae-8a62-499a-ba65-469a8bfe925c"],
Cell[CellGroupData[{
Cell[37640, 1216, 698, 20, 74, "Input",ExpressionUUID->"ef5f34b8-973a-4d65-ae15-cf28175feb06"],
Cell[38341, 1238, 3230, 95, 263, "Output",ExpressionUUID->"df0965e2-1666-4b0a-8af3-662c2bdea950"],
Cell[41574, 1335, 152, 3, 50, "Output",ExpressionUUID->"db0bc65c-35f4-4f23-88e8-945b4e34160e"]
}, Open  ]],
Cell[41741, 1341, 495, 13, 83, "Text",ExpressionUUID->"55ba1568-c585-4a75-a815-4fc2306c0965"],
Cell[CellGroupData[{
Cell[42261, 1358, 648, 19, 74, "Input",ExpressionUUID->"5338330c-6a1a-43bf-a10c-8ca553659151"],
Cell[42912, 1379, 298, 8, 50, "Output",ExpressionUUID->"e874e075-3218-416c-9414-ad7e4fb51b28"],
Cell[43213, 1389, 298, 8, 50, "Output",ExpressionUUID->"2848f2d6-28de-46cf-b721-f865ec4f65f1"]
}, Open  ]],
Cell[43526, 1400, 175, 3, 50, "Text",ExpressionUUID->"d2cb2dde-720b-4f5d-86bb-4e20f828dfe2"],
Cell[CellGroupData[{
Cell[43726, 1407, 477, 13, 74, "Input",ExpressionUUID->"ad1b5285-447f-44a4-9264-d64bf8058697"],
Cell[44206, 1422, 2836, 86, 220, "Output",ExpressionUUID->"7bb2ae16-e9f0-49db-b22f-de15680ffa82"],
Cell[47045, 1510, 129, 2, 50, "Output",ExpressionUUID->"9d2f7bad-f0df-4a0e-acfd-21c77b1174c0"]
}, Open  ]],
Cell[47189, 1515, 352, 9, 50, "Text",ExpressionUUID->"5484cd0c-dd8c-49a0-88af-5db181522a39"],
Cell[CellGroupData[{
Cell[47566, 1528, 402, 10, 74, "Input",ExpressionUUID->"6944bea3-6edd-4c8f-b863-d821933567a6"],
Cell[47971, 1540, 6507, 232, 311, "Output",ExpressionUUID->"04674642-7c54-44ff-8fb8-ee1eb1119130"],
Cell[54481, 1774, 110, 1, 50, "Output",ExpressionUUID->"3c7a9431-eedb-418e-9d3f-dc80dcc15b0c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[54640, 1781, 217, 4, 65, "Subsubsection",ExpressionUUID->"1b7d9839-8fdf-4e69-83c9-636c1a4451cd"],
Cell[54860, 1787, 152, 2, 50, "Text",ExpressionUUID->"315e704b-340e-464e-bb29-d3090bed7b44"],
Cell[CellGroupData[{
Cell[55037, 1793, 278, 5, 74, "Input",ExpressionUUID->"89014ab8-184e-4499-ae89-7f7073267315"],
Cell[55318, 1800, 111, 1, 50, "Output",ExpressionUUID->"47e3fc4f-7ea4-4710-9014-5dd17ce56f22"],
Cell[55432, 1803, 109, 1, 50, "Output",ExpressionUUID->"ebbb8ee9-e54f-4cf8-b162-4218d2eb340a"]
}, Open  ]],
Cell[55556, 1807, 199, 3, 50, "Text",ExpressionUUID->"12e1ce7a-9e8f-4827-be9f-16b9b91ff18f"],
Cell[CellGroupData[{
Cell[55780, 1814, 701, 20, 74, "Input",ExpressionUUID->"db804cb1-9175-4a6a-9a54-829b7cc04032"],
Cell[56484, 1836, 4400, 101, 231, "Output",ExpressionUUID->"4f99c573-ff81-4685-9a19-6c5733a93cc6"],
Cell[60887, 1939, 162, 3, 50, "Output",ExpressionUUID->"027dd817-72e4-4cd6-8e2e-762ad4733cad"]
}, Open  ]],
Cell[61064, 1945, 160, 3, 50, "Text",ExpressionUUID->"a91c60ac-f35b-4dd7-8797-01e109d5e196"],
Cell[CellGroupData[{
Cell[61249, 1952, 550, 15, 74, "Input",ExpressionUUID->"8279ec69-9c77-4e77-a1c0-5e1d57fd91c6"],
Cell[61802, 1969, 108, 1, 50, "Output",ExpressionUUID->"934f6647-fbd4-4caa-b1ab-cbd5591e7864"],
Cell[61913, 1972, 461, 8, 50, "Output",ExpressionUUID->"2a7561d0-0c90-408b-8065-37c31b382616"]
}, Open  ]],
Cell[62389, 1983, 519, 11, 116, "Text",ExpressionUUID->"890b1208-ac65-4a42-a2e4-176b173db5db"],
Cell[CellGroupData[{
Cell[62933, 1998, 252, 4, 74, "Input",ExpressionUUID->"56e31ab3-8654-4df7-85c3-e68414ba7794"],
Cell[63188, 2004, 1905, 57, 111, "Output",ExpressionUUID->"db63398b-8691-4255-8103-fe63ecc6ca0d"],
Cell[65096, 2063, 118977, 3894, 4023, "Output",ExpressionUUID->"9f48351f-86d9-4cb3-9c75-a8af85343db2"]
}, Open  ]],
Cell[184088, 5960, 328, 8, 35, "Text",ExpressionUUID->"c13ddc30-d2b0-4d17-8cb4-167b33309124"],
Cell[CellGroupData[{
Cell[184441, 5972, 503, 14, 30, "Input",ExpressionUUID->"ccebd7bf-8f4c-474e-92f7-7d44daffaeb9"],
Cell[184947, 5988, 1532, 20, 224, "Output",ExpressionUUID->"0fdde95e-1fc1-4db0-8ca3-66a541221dc8"]
}, Open  ]],
Cell[186494, 6011, 400, 11, 35, "Text",ExpressionUUID->"5feb29ae-8ac1-4d32-abfd-b75a6f681e4d"],
Cell[CellGroupData[{
Cell[186919, 6026, 1179, 35, 71, "Input",ExpressionUUID->"af5d8059-b61d-4f49-a18b-9f0c95ce2250"],
Cell[188101, 6063, 107, 1, 34, "Output",ExpressionUUID->"d9048796-0f78-4a16-8914-4565f075eb12"]
}, Open  ]]
}, Open  ]]
}
]
*)


